Measurement of inclusive production of charmonium states in $b$-hadron decays via their decay into $\phi \phi$

The inclusive production of the $\eta_c(1S)$, $\eta_c(2S)$ and $\chi_{c}$ charmonium states in $b$-hadron decays is studied with LHCb Run~2 data, corresponding to an integrated luminosity of $5.9~\text{fb}^{-1}$, using charmonia decays to $\phi\phi$ pairs. The production branching fractions of the $\chi_{c}(1P)$ states in $b$-hadron decays are measured, using $b \to \eta_c(1S) (\to \phi \phi) X$ as a normalisation channel, with $X$ indicating any additional particles. The results are \begin{align*} &{\cal{B}} (b \to \chi_{c0} X) = (1.34 \pm 0.13 \pm 0.06 \pm 0.37) \times 10^{-3}, &{\cal{B}} (b \to \chi_{c1} X) = (1.58 \pm 0.12 \pm 0.09 \pm 0.44) \times 10^{-3}, &{\cal{B}} (b \to \chi_{c2} X) = (0.55 \pm 0.08 \pm 0.05 \pm 0.15) \times 10^{-3}, \end{align*} where the first uncertainty is statistical, the second systematic and the last is due to the limited knowledge of externally measured branching fractions. The production branching fraction of $\eta_c(2S)$ times the branching fraction of its decay into $\phi \phi$ is measured as ${\cal{B}} (b \to \eta_c(2S) X) \times {\cal{B}} (\eta_c(2S) \to \phi \phi) = (4.0 \pm 0.6 \pm 0.6 \pm 1.1) \times 10^{-7}$. Furthermore, the mass of the $\eta_c(1S)$ state is measured to be $M_{\eta_c(1S)} = 2984.1 \pm 0.5 \pm 0.5$ MeV with the best precision to date.

==> Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1a()
{
//=========Macro generated from canvas: canv_phi1/canv_phi1
//=========  (Fri Apr  3 11:12:18 2026) by ROOT version 6.30/04
   TCanvas *canv_phi1 = new TCanvas("canv_phi1", "canv_phi1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv_phi1->SetHighLightColor(2);
   canv_phi1->Range(992.4,-9708.592,1040.4,50970.11);
   canv_phi1->SetFillColor(0);
   canv_phi1->SetBorderMode(0);
   canv_phi1->SetBorderSize(2);
   canv_phi1->SetTickx(1);
   canv_phi1->SetTicky(1);
   canv_phi1->SetLeftMargin(0.2);
   canv_phi1->SetRightMargin(0.05);
   canv_phi1->SetTopMargin(0.06);
   canv_phi1->SetBottomMargin(0.16);
   canv_phi1->SetFrameLineWidth(2);
   canv_phi1->SetFrameBorderMode(0);
   canv_phi1->SetFrameLineWidth(2);
   canv_phi1->SetFrameBorderMode(0);
   
   TH1D *frame_560a20f65c20__1 = new TH1D("frame_560a20f65c20__1","#phi mass",100,1002,1038);
   frame_560a20f65c20__1->SetBinContent(1,47329.39);
   frame_560a20f65c20__1->SetMaximum(47329.39);
   frame_560a20f65c20__1->SetEntries(2);
   frame_560a20f65c20__1->SetDirectory(nullptr);
   frame_560a20f65c20__1->SetStats(0);
   frame_560a20f65c20__1->SetLineWidth(2);
   frame_560a20f65c20__1->SetMarkerStyle(20);
   frame_560a20f65c20__1->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{1} [MeV]}");
   frame_560a20f65c20__1->GetXaxis()->SetNdivisions(505);
   frame_560a20f65c20__1->GetXaxis()->SetLabelFont(132);
   frame_560a20f65c20__1->GetXaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__1->GetXaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__1->GetXaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__1->GetXaxis()->SetTitleOffset(0.95);
   frame_560a20f65c20__1->GetXaxis()->SetTitleFont(132);
   frame_560a20f65c20__1->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a20f65c20__1->GetYaxis()->SetLabelFont(132);
   frame_560a20f65c20__1->GetYaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__1->GetYaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__1->GetYaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__1->GetYaxis()->SetTitleOffset(1.4);
   frame_560a20f65c20__1->GetYaxis()->SetTitleFont(132);
   frame_560a20f65c20__1->GetZaxis()->SetLabelFont(132);
   frame_560a20f65c20__1->GetZaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__1->GetZaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_560a20f65c20__1->GetZaxis()->SetTitleFont(132);
   frame_560a20f65c20__1->Draw("FUNC");
   
   Double_t data_phi1_fx3001[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phi1_fy3001[36] = { 3181, 3266, 3361, 3439, 3633, 3946, 4292, 4616, 5001, 5890, 7042, 8586, 11307, 15662, 22885, 32591, 41802,
   44690, 39849, 30773, 22663, 16958, 13079, 10529, 9047, 7919, 7189, 6555, 6158, 5793, 5556, 5318, 5265,
   5034, 4916, 4837 };
   Double_t data_phi1_felx3001[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi1_fely3001[36] = { 55.90257, 56.65112, 57.47629, 58.14512, 59.77645, 62.31918, 65.01527, 67.44299, 70.21952, 76.24796, 83.41811, 92.16202, 105.8356, 124.6489, 150.7787, 180.0305, 203.956,
   210.9007, 199.1228, 174.9231, 150.0432, 129.7238, 113.8645, 102.1121, 94.61703, 88.49017, 84.28945, 80.4645, 77.97452, 75.6134, 74.04026, 72.42633, 72.06204,
   70.45245, 69.61598, 69.05034 };
   Double_t data_phi1_fehx3001[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi1_fehy3001[36] = { 56.90257, 57.65112, 58.47629, 59.14512, 60.77645, 63.31918, 66.01527, 68.44299, 71.21952, 77.24796, 84.41811, 93.16202, 106.8356, 125.6489, 151.7787, 181.0305, 204.956,
   211.9007, 200.1228, 175.9231, 151.0432, 130.7238, 114.8645, 103.1121, 95.61703, 89.49017, 85.28945, 81.4645, 78.97452, 76.6134, 75.04026, 73.42633, 73.06204,
   71.45245, 70.61598, 70.05034 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,data_phi1_fx3001,data_phi1_fy3001,data_phi1_felx3001,data_phi1_fehx3001,data_phi1_fely3001,data_phi1_fehy3001);
   grae->SetName("data_phi1");
   grae->SetTitle("Histogram of ds_Full_plot__Phi1_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phi13001 = new TH1F("Graph_data_phi13001","Histogram of ds_Full_plot__Phi1_M_mix",100,998.4,1041.6);
   Graph_data_phi13001->SetMinimum(2812.588);
   Graph_data_phi13001->SetMaximum(49079.58);
   Graph_data_phi13001->SetDirectory(nullptr);
   Graph_data_phi13001->SetStats(0);
   Graph_data_phi13001->SetLineWidth(2);
   Graph_data_phi13001->SetMarkerStyle(20);
   Graph_data_phi13001->GetXaxis()->SetNdivisions(505);
   Graph_data_phi13001->GetXaxis()->SetLabelFont(132);
   Graph_data_phi13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phi13001->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phi13001->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phi13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phi13001->GetXaxis()->SetTitleFont(132);
   Graph_data_phi13001->GetYaxis()->SetLabelFont(132);
   Graph_data_phi13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phi13001->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phi13001->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phi13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phi13001->GetYaxis()->SetTitleFont(132);
   Graph_data_phi13001->GetZaxis()->SetLabelFont(132);
   Graph_data_phi13001->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phi13001->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phi13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phi13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phi13001);
   
   grae->Draw("p");
   
   Double_t full_pdf_phi1_fx1[120] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68, 1025.04,
   1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44, 1030.8,
   1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2, 1036.56,
   1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t full_pdf_phi1_fy1[120] = { 0, 2658.712, 2658.712, 2704.648, 2755.235, 2809.107, 2865.702, 2924.789, 2986.376, 3050.633, 3117.827, 3188.294, 3262.43, 3340.686, 3423.579, 3511.702, 3605.735,
   3706.462, 3814.794, 3931.787, 4058.68, 4196.924, 4348.236, 4514.65, 4698.597, 4902.991, 5131.354, 5387.96, 5678.039, 6008.023, 6385.873, 6821.501, 7327.306,
   7918.842, 8615.634, 9442.093, 10428.42, 11611.25, 13033.56, 14743, 15720.62, 16787.73, 17949.15, 19208.47, 20567.58, 22026.16, 23581.08, 25225.83, 28738.95,
   32429.65, 36091.27, 37830.04, 39459.39, 40942.46, 42243.8, 43330.87, 44175.71, 44756.5, 45058.65, 45075.61, 44809.22, 44269.56, 43474.33, 42447.79, 41219.51,
   39822.65, 38292.46, 34973.78, 31529.19, 28175.1, 25062.15, 23624.97, 22275.37, 21015.6, 19845.55, 17765.29, 16004.54, 14523.04, 13278.55, 12231.68, 11347.94,
   10598.37, 9959.122, 9410.872, 8938.005, 8527.926, 8170.455, 7857.327, 7581.801, 7338.343, 7122.392, 6930.156, 6758.472, 6604.684, 6466.549, 6342.163, 6229.904,
   6128.379, 6036.393, 5952.909, 5877.03, 5807.972, 5745.05, 5687.665, 5635.286, 5587.447, 5543.733, 5503.775, 5467.243, 5433.835, 5403.265, 5375.231, 5349.363,
   5325.142, 5301.797, 5278.246, 5254.977, 5254.977, 5254.977, 0 };
   TGraph *graph = new TGraph(120,full_pdf_phi1_fx1,full_pdf_phi1_fy1);
   graph->SetName("full_pdf_phi1");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full_pdf_phi11 = new TH1F("Graph_full_pdf_phi11","Projection of pdfModelPhi1",120,997.9676,1042.032);
   Graph_full_pdf_phi11->SetMinimum(0);
   Graph_full_pdf_phi11->SetMaximum(49583.17);
   Graph_full_pdf_phi11->SetDirectory(nullptr);
   Graph_full_pdf_phi11->SetStats(0);
   Graph_full_pdf_phi11->SetLineWidth(2);
   Graph_full_pdf_phi11->SetMarkerStyle(20);
   Graph_full_pdf_phi11->GetXaxis()->SetNdivisions(505);
   Graph_full_pdf_phi11->GetXaxis()->SetLabelFont(132);
   Graph_full_pdf_phi11->GetXaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi11->GetXaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi11->GetXaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi11->GetXaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi11->GetXaxis()->SetTitleFont(132);
   Graph_full_pdf_phi11->GetYaxis()->SetLabelFont(132);
   Graph_full_pdf_phi11->GetYaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi11->GetYaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi11->GetYaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi11->GetYaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi11->GetYaxis()->SetTitleFont(132);
   Graph_full_pdf_phi11->GetZaxis()->SetLabelFont(132);
   Graph_full_pdf_phi11->GetZaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi11->GetZaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi11->GetZaxis()->SetTitleOffset(1.2);
   Graph_full_pdf_phi11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_pdf_phi11);
   
   graph->Draw("l");
   
   Double_t pdf_phi1_phiphi_fx2[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi1_phiphi_fy2[121] = { 0, 273.3803, 273.3803, 286.6918, 303.6961, 323.3724, 345.2973, 369.2905, 395.3521, 423.5998, 454.2256, 487.4728, 523.6275, 563.0194, 606.0262, 653.0816, 704.6846,
   761.4123, 823.9339, 893.0293, 969.6106, 1054.751, 1149.717, 1256.014, 1375.437, 1510.145, 1662.742, 1836.393, 2034.969, 2263.233, 2527.081, 2833.855, 3192.738,
   3615.252, 4115.861, 4712.65, 5427.991, 6289.028, 7327.599, 8579.011, 9295.805, 10078.94, 10931.96, 11857.55, 12857.09, 13930.36, 15075.03, 16286.27, 18874.52,
   21594.43, 24292.87, 25573.94, 26773.95, 27865.6, 28822.63, 29620.92, 30239.76, 30662.99, 30879.79, 30885.3, 30680.9, 30274.04, 29677.86, 28910.31, 27993.3,
   26951.42, 25810.76, 23338.13, 20772.29, 18273.57, 15953.59, 14882.01, 13875.33, 12935.23, 12061.63, 11253.04, 10506.98, 9189.13, 8078.243, 7143.035, 6354.299,
   5686.5, 5118.162, 4631.63, 4212.579, 3849.44, 3532.88, 3255.355, 3010.742, 2794.045, 2601.164, 2428.717, 2273.896, 2134.355, 2008.126, 1893.547, 1789.206,
   1693.901, 1606.6, 1526.414, 1452.578, 1384.424, 1321.372, 1262.914, 1208.604, 1158.049, 1110.904, 1066.86, 1025.643, 987.009, 950.7334, 916.6032, 884.3942,
   853.8322, 824.5317, 795.9221, 767.2005, 738.7281, 738.7281, 738.7281, 0 };
   graph = new TGraph(121,pdf_phi1_phiphi_fx2,pdf_phi1_phiphi_fy2);
   graph->SetName("pdf_phi1_phiphi");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi1_phiphi2 = new TH1F("Graph_pdf_phi1_phiphi2","Projection of pdfModelPhi1",121,997.9676,1042.032);
   Graph_pdf_phi1_phiphi2->SetMinimum(0);
   Graph_pdf_phi1_phiphi2->SetMaximum(33973.83);
   Graph_pdf_phi1_phiphi2->SetDirectory(nullptr);
   Graph_pdf_phi1_phiphi2->SetStats(0);
   Graph_pdf_phi1_phiphi2->SetLineWidth(2);
   Graph_pdf_phi1_phiphi2->SetMarkerStyle(20);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi1_phiphi2);
   
   graph->Draw("l");
   
   Double_t pdf_phi1_phiKK_fx3[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi1_phiKK_fy3[121] = { 0, 95.60156, 95.60156, 100.2566, 106.203, 113.0839, 120.7511, 129.1415, 138.2553, 148.1336, 158.8435, 170.4701, 183.1134, 196.8889, 211.9284, 228.3837, 246.4294,
   266.2672, 288.1311, 312.2939, 339.0745, 368.8481, 402.058, 439.2301, 480.9927, 528.1003, 581.4636, 642.1896, 711.6321, 791.4565, 883.7246, 991.0039, 1116.506,
   1264.26, 1439.324, 1648.022, 1898.178, 2199.284, 2562.474, 3000.095, 3250.759, 3524.622, 3822.926, 4146.604, 4496.148, 4871.472, 5271.764, 5695.338, 6600.452,
   7551.608, 8495.26, 8943.25, 9362.896, 9744.648, 10079.32, 10358.49, 10574.9, 10722.9, 10798.71, 10800.64, 10729.16, 10586.88, 10378.4, 10109.98, 9789.305,
   9424.957, 9026.067, 8161.384, 7264.104, 6390.298, 5578.996, 5204.263, 4852.227, 4523.473, 4217.972, 3935.207, 3674.308, 3213.454, 2824.976, 2497.932, 2222.109,
   1988.579, 1789.83, 1619.689, 1473.146, 1346.156, 1235.454, 1138.403, 1052.862, 977.0824, 909.6316, 849.3265, 795.1853, 746.3876, 702.2452, 662.1766, 625.6885,
   592.36, 561.8306, 533.7897, 507.969, 484.1354, 462.086, 441.643, 422.6508, 404.9719, 388.485, 373.0827, 358.6692, 345.1587, 332.4731, 320.5377, 309.2742,
   298.5866, 288.3402, 278.3353, 268.2913, 258.3345, 258.3345, 258.3345, 0 };
   graph = new TGraph(121,pdf_phi1_phiKK_fx3,pdf_phi1_phiKK_fy3);
   graph->SetName("pdf_phi1_phiKK");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi1_phiKK3 = new TH1F("Graph_pdf_phi1_phiKK3","Projection of pdfModelPhi1",121,997.9676,1042.032);
   Graph_pdf_phi1_phiKK3->SetMinimum(0);
   Graph_pdf_phi1_phiKK3->SetMaximum(11880.71);
   Graph_pdf_phi1_phiKK3->SetDirectory(nullptr);
   Graph_pdf_phi1_phiKK3->SetStats(0);
   Graph_pdf_phi1_phiKK3->SetLineWidth(2);
   Graph_pdf_phi1_phiKK3->SetMarkerStyle(20);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi1_phiKK3);
   
   graph->Draw("l");
   
   Double_t pdf_bkg1_phiKK_fx4[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg1_phiKK_fy4[106] = { 0, 1520.799, 1520.799, 1539.377, 1557.732, 1575.874, 1593.81, 1611.545, 1629.088, 1646.444, 1663.619, 1680.618, 1697.447, 1714.111, 1730.614, 1746.962, 1763.158,
   1779.206, 1795.111, 1810.877, 1826.506, 1842.002, 1857.37, 1872.611, 1887.729, 1902.727, 1917.608, 1932.374, 1947.029, 1961.573, 1976.011, 1990.344, 2004.574,
   2018.705, 2032.737, 2046.672, 2060.514, 2074.263, 2087.922, 2101.491, 2114.974, 2128.371, 2141.685, 2154.916, 2168.067, 2181.138, 2194.131, 2207.048, 2219.89,
   2232.658, 2245.353, 2257.977, 2270.531, 2283.016, 2295.432, 2307.782, 2320.067, 2332.286, 2344.442, 2356.535, 2368.567, 2380.537, 2392.448, 2404.299, 2416.093,
   2427.829, 2439.509, 2451.133, 2462.703, 2474.218, 2485.68, 2497.089, 2508.446, 2519.752, 2531.008, 2542.214, 2553.37, 2564.479, 2575.539, 2586.552, 2597.518,
   2608.438, 2619.313, 2630.142, 2640.927, 2651.669, 2662.367, 2673.022, 2683.635, 2694.206, 2704.736, 2715.225, 2725.673, 2736.082, 2746.451, 2756.781, 2767.073,
   2777.326, 2787.542, 2797.721, 2807.862, 2817.967, 2828.036, 2828.036, 2828.036, 0 };
   graph = new TGraph(106,pdf_bkg1_phiKK_fx4,pdf_bkg1_phiKK_fy4);
   graph->SetName("pdf_bkg1_phiKK");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9900cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg1_phiKK4 = new TH1F("Graph_pdf_bkg1_phiKK4","Projection of pdfModelPhi1",106,997.9676,1042.032);
   Graph_pdf_bkg1_phiKK4->SetMinimum(0);
   Graph_pdf_bkg1_phiKK4->SetMaximum(3110.84);
   Graph_pdf_bkg1_phiKK4->SetDirectory(nullptr);
   Graph_pdf_bkg1_phiKK4->SetStats(0);
   Graph_pdf_bkg1_phiKK4->SetLineWidth(2);
   Graph_pdf_bkg1_phiKK4->SetMarkerStyle(20);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg1_phiKK4);
   
   graph->Draw("l");
   
   Double_t pdf_bkg1_4K_fx5[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg1_4K_fy5[106] = { 0, 768.9612, 768.9612, 778.3544, 787.6356, 796.8087, 805.8774, 814.8451, 823.7153, 832.4909, 841.175, 849.7703, 858.2796, 866.7053, 875.0499, 883.3157, 891.5048,
   899.6194, 907.6614, 915.6328, 923.5355, 931.371, 939.1412, 946.8477, 954.4919, 962.0753, 969.5995, 977.0657, 984.4753, 991.8296, 999.1297, 1006.377, 1013.572,
   1020.717, 1027.812, 1034.858, 1041.857, 1048.809, 1055.715, 1062.576, 1069.394, 1076.168, 1082.899, 1089.59, 1096.239, 1102.848, 1109.418, 1115.949, 1122.442,
   1128.898, 1135.317, 1141.7, 1148.048, 1154.36, 1160.639, 1166.883, 1173.094, 1179.273, 1185.419, 1191.534, 1197.617, 1203.67, 1209.692, 1215.685, 1221.648,
   1227.582, 1233.488, 1239.366, 1245.215, 1251.038, 1256.833, 1262.602, 1268.345, 1274.061, 1279.753, 1285.419, 1291.06, 1296.676, 1302.269, 1307.837, 1313.382,
   1318.904, 1324.402, 1329.878, 1335.331, 1340.762, 1346.171, 1351.559, 1356.925, 1362.27, 1367.594, 1372.898, 1378.181, 1383.444, 1388.687, 1393.91, 1399.114,
   1404.299, 1409.464, 1414.61, 1419.738, 1424.848, 1429.939, 1429.939, 1429.939, 0 };
   graph = new TGraph(106,pdf_bkg1_4K_fx5,pdf_bkg1_4K_fy5);
   graph->SetName("pdf_bkg1_4K");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg1_4K5 = new TH1F("Graph_pdf_bkg1_4K5","Projection of pdfModelPhi1",106,997.9676,1042.032);
   Graph_pdf_bkg1_4K5->SetMinimum(0);
   Graph_pdf_bkg1_4K5->SetMaximum(1572.933);
   Graph_pdf_bkg1_4K5->SetDirectory(nullptr);
   Graph_pdf_bkg1_4K5->SetStats(0);
   Graph_pdf_bkg1_4K5->SetLineWidth(2);
   Graph_pdf_bkg1_4K5->SetMarkerStyle(20);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg1_4K5);
   
   graph->Draw("l");
   
   Double_t data_phiprime1_fx3002[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phiprime1_fy3002[36] = { 3181, 3266, 3361, 3439, 3633, 3946, 4292, 4616, 5001, 5890, 7042, 8586, 11307, 15662, 22885, 32591, 41802,
   44690, 39849, 30773, 22663, 16958, 13079, 10529, 9047, 7919, 7189, 6555, 6158, 5793, 5556, 5318, 5265,
   5034, 4916, 4837 };
   Double_t data_phiprime1_felx3002[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime1_fely3002[36] = { 55.90257, 56.65112, 57.47629, 58.14512, 59.77645, 62.31918, 65.01527, 67.44299, 70.21952, 76.24796, 83.41811, 92.16202, 105.8356, 124.6489, 150.7787, 180.0305, 203.956,
   210.9007, 199.1228, 174.9231, 150.0432, 129.7238, 113.8645, 102.1121, 94.61703, 88.49017, 84.28945, 80.4645, 77.97452, 75.6134, 74.04026, 72.42633, 72.06204,
   70.45245, 69.61598, 69.05034 };
   Double_t data_phiprime1_fehx3002[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime1_fehy3002[36] = { 56.90257, 57.65112, 58.47629, 59.14512, 60.77645, 63.31918, 66.01527, 68.44299, 71.21952, 77.24796, 84.41811, 93.16202, 106.8356, 125.6489, 151.7787, 181.0305, 204.956,
   211.9007, 200.1228, 175.9231, 151.0432, 130.7238, 114.8645, 103.1121, 95.61703, 89.49017, 85.28945, 81.4645, 78.97452, 76.6134, 75.04026, 73.42633, 73.06204,
   71.45245, 70.61598, 70.05034 };
   grae = new TGraphAsymmErrors(36,data_phiprime1_fx3002,data_phiprime1_fy3002,data_phiprime1_felx3002,data_phiprime1_fehx3002,data_phiprime1_fely3002,data_phiprime1_fehy3002);
   grae->SetName("data_phiprime1");
   grae->SetTitle("Histogram of ds_Full_plot__Phi1_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phiprime13002 = new TH1F("Graph_data_phiprime13002","Histogram of ds_Full_plot__Phi1_M_mix",100,998.4,1041.6);
   Graph_data_phiprime13002->SetMinimum(2812.588);
   Graph_data_phiprime13002->SetMaximum(49079.58);
   Graph_data_phiprime13002->SetDirectory(nullptr);
   Graph_data_phiprime13002->SetStats(0);
   Graph_data_phiprime13002->SetLineWidth(2);
   Graph_data_phiprime13002->SetMarkerStyle(20);
   Graph_data_phiprime13002->GetXaxis()->SetNdivisions(505);
   Graph_data_phiprime13002->GetXaxis()->SetLabelFont(132);
   Graph_data_phiprime13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime13002->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phiprime13002->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phiprime13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime13002->GetXaxis()->SetTitleFont(132);
   Graph_data_phiprime13002->GetYaxis()->SetLabelFont(132);
   Graph_data_phiprime13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime13002->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phiprime13002->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phiprime13002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime13002->GetYaxis()->SetTitleFont(132);
   Graph_data_phiprime13002->GetZaxis()->SetLabelFont(132);
   Graph_data_phiprime13002->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phiprime13002->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phiprime13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phiprime13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phiprime13002);
   
   grae->Draw("p");
   
   TH1D *frame_560a20f65c20__2 = new TH1D("frame_560a20f65c20__2","#phi mass",100,1002,1038);
   frame_560a20f65c20__2->SetBinContent(1,47329.39);
   frame_560a20f65c20__2->SetMaximum(47329.39);
   frame_560a20f65c20__2->SetEntries(2);
   frame_560a20f65c20__2->SetDirectory(nullptr);
   frame_560a20f65c20__2->SetStats(0);
   frame_560a20f65c20__2->SetLineWidth(2);
   frame_560a20f65c20__2->SetMarkerStyle(20);
   frame_560a20f65c20__2->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{1} [MeV]}");
   frame_560a20f65c20__2->GetXaxis()->SetNdivisions(505);
   frame_560a20f65c20__2->GetXaxis()->SetLabelFont(132);
   frame_560a20f65c20__2->GetXaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__2->GetXaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__2->GetXaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__2->GetXaxis()->SetTitleOffset(0.95);
   frame_560a20f65c20__2->GetXaxis()->SetTitleFont(132);
   frame_560a20f65c20__2->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a20f65c20__2->GetYaxis()->SetLabelFont(132);
   frame_560a20f65c20__2->GetYaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__2->GetYaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__2->GetYaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__2->GetYaxis()->SetTitleOffset(1.4);
   frame_560a20f65c20__2->GetYaxis()->SetTitleFont(132);
   frame_560a20f65c20__2->GetZaxis()->SetLabelFont(132);
   frame_560a20f65c20__2->GetZaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__2->GetZaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_560a20f65c20__2->GetZaxis()->SetTitleFont(132);
   frame_560a20f65c20__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb ");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.84,"5.9 fb^{#minus 1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.47,0.96,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_phi2","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full_pdf_phi2","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_phi2_phiphi","#it{#phi}_{1} #it{#phi}_{2} (Signal)","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_phi2_phiKK","(#it{K}^{#plus} #it{K}^{#minus})_{1} #it{#phi}_{2}","l");

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_bkg2_phiKK","#it{#phi}_{1} (#it{K}^{#plus} #it{K}^{#minus})_{2}","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_bkg2_4K","(#it{K}^{#plus} #it{K}^{#minus})_{1} (#it{K}^{#plus} #it{K}^{#minus})_{2}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canv_phi1->Modified();
   canv_phi1->SetSelected(canv_phi1);
}


==> Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1b()
{
//=========Macro generated from canvas: canv_phi2/canv_phi2
//=========  (Fri Apr  3 11:12:18 2026) by ROOT version 6.30/04
   TCanvas *canv_phi2 = new TCanvas("canv_phi2", "canv_phi2",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv_phi2->SetHighLightColor(2);
   canv_phi2->Range(992.4,-9712.845,1040.4,50992.44);
   canv_phi2->SetFillColor(0);
   canv_phi2->SetBorderMode(0);
   canv_phi2->SetBorderSize(2);
   canv_phi2->SetTickx(1);
   canv_phi2->SetTicky(1);
   canv_phi2->SetLeftMargin(0.2);
   canv_phi2->SetRightMargin(0.05);
   canv_phi2->SetTopMargin(0.06);
   canv_phi2->SetBottomMargin(0.16);
   canv_phi2->SetFrameLineWidth(2);
   canv_phi2->SetFrameBorderMode(0);
   canv_phi2->SetFrameLineWidth(2);
   canv_phi2->SetFrameBorderMode(0);
   
   TH1D *frame_560a216bb5e0__3 = new TH1D("frame_560a216bb5e0__3","#phi mass",100,1002,1038);
   frame_560a216bb5e0__3->SetBinContent(1,47350.12);
   frame_560a216bb5e0__3->SetMaximum(47350.12);
   frame_560a216bb5e0__3->SetEntries(1);
   frame_560a216bb5e0__3->SetDirectory(nullptr);
   frame_560a216bb5e0__3->SetStats(0);
   frame_560a216bb5e0__3->SetLineWidth(2);
   frame_560a216bb5e0__3->SetMarkerStyle(20);
   frame_560a216bb5e0__3->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{2} [MeV]}");
   frame_560a216bb5e0__3->GetXaxis()->SetNdivisions(505);
   frame_560a216bb5e0__3->GetXaxis()->SetLabelFont(132);
   frame_560a216bb5e0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__3->GetXaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__3->GetXaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_560a216bb5e0__3->GetXaxis()->SetTitleFont(132);
   frame_560a216bb5e0__3->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a216bb5e0__3->GetYaxis()->SetLabelFont(132);
   frame_560a216bb5e0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__3->GetYaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__3->GetYaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__3->GetYaxis()->SetTitleOffset(1.4);
   frame_560a216bb5e0__3->GetYaxis()->SetTitleFont(132);
   frame_560a216bb5e0__3->GetZaxis()->SetLabelFont(132);
   frame_560a216bb5e0__3->GetZaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__3->GetZaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_560a216bb5e0__3->GetZaxis()->SetTitleFont(132);
   frame_560a216bb5e0__3->Draw("FUNC");
   
   Double_t data_phi2_fx3003[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phi2_fy3003[36] = { 3031, 3212, 3292, 3578, 3764, 4066, 4253, 4578, 5085, 5882, 6835, 8530, 11225, 15766, 22837, 32826, 41609,
   44883, 39772, 30699, 22294, 16886, 13055, 10722, 8822, 7932, 7099, 6677, 6140, 5905, 5523, 5414, 5248,
   5064, 5100, 5023 };
   Double_t data_phi2_felx3003[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi2_fely3003[36] = { 54.55679, 56.17671, 56.87813, 59.31848, 60.85348, 63.26715, 64.71695, 67.16277, 70.81094, 76.19583, 82.17557, 91.85935, 105.4493, 125.0637, 150.62, 180.6802, 203.4835,
   211.3567, 198.9298, 174.712, 148.8126, 129.4471, 113.7596, 103.0483, 93.42683, 88.56318, 83.75705, 81.21444, 77.85975, 76.34562, 73.81857, 73.08159, 71.94481,
   70.66354, 70.91603, 70.37489 };
   Double_t data_phi2_fehx3003[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi2_fehy3003[36] = { 55.55679, 57.17671, 57.87813, 60.31848, 61.85348, 64.26715, 65.71695, 68.16277, 71.81094, 77.19583, 83.17557, 92.85935, 106.4493, 126.0637, 151.62, 181.6802, 204.4835,
   212.3567, 199.9298, 175.712, 149.8126, 130.4471, 114.7596, 104.0483, 94.42683, 89.56318, 84.75705, 82.21444, 78.85975, 77.34562, 74.81857, 74.08159, 72.94481,
   71.66354, 71.91603, 71.37489 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,data_phi2_fx3003,data_phi2_fy3003,data_phi2_felx3003,data_phi2_fehx3003,data_phi2_fely3003,data_phi2_fehy3003);
   grae->SetName("data_phi2");
   grae->SetTitle("Histogram of ds_Full_plot__Phi2_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phi23003 = new TH1F("Graph_data_phi23003","Histogram of ds_Full_plot__Phi2_M_mix",100,998.4,1041.6);
   Graph_data_phi23003->SetMinimum(2678.799);
   Graph_data_phi23003->SetMaximum(49307.25);
   Graph_data_phi23003->SetDirectory(nullptr);
   Graph_data_phi23003->SetStats(0);
   Graph_data_phi23003->SetLineWidth(2);
   Graph_data_phi23003->SetMarkerStyle(20);
   Graph_data_phi23003->GetXaxis()->SetNdivisions(505);
   Graph_data_phi23003->GetXaxis()->SetLabelFont(132);
   Graph_data_phi23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phi23003->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phi23003->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phi23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phi23003->GetXaxis()->SetTitleFont(132);
   Graph_data_phi23003->GetYaxis()->SetLabelFont(132);
   Graph_data_phi23003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phi23003->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phi23003->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phi23003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phi23003->GetYaxis()->SetTitleFont(132);
   Graph_data_phi23003->GetZaxis()->SetLabelFont(132);
   Graph_data_phi23003->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phi23003->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phi23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phi23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phi23003);
   
   grae->Draw("p");
   
   Double_t full_pdf_phi2_fx6[120] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68, 1025.04,
   1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44, 1030.8,
   1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2, 1036.56,
   1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t full_pdf_phi2_fy6[120] = { 0, 2658.712, 2658.712, 2704.648, 2755.235, 2809.107, 2865.702, 2924.789, 2986.376, 3050.633, 3117.827, 3188.294, 3262.43, 3340.686, 3423.579, 3511.702, 3605.735,
   3706.462, 3814.794, 3931.787, 4058.68, 4196.924, 4348.236, 4514.65, 4698.597, 4902.991, 5131.354, 5387.96, 5678.039, 6008.023, 6385.873, 6821.501, 7327.306,
   7918.842, 8615.634, 9442.093, 10428.42, 11611.25, 13033.56, 14743, 15720.62, 16787.73, 17949.15, 19208.47, 20567.58, 22026.16, 23581.08, 25225.83, 28738.95,
   32429.65, 36091.27, 37830.04, 39459.39, 40942.46, 42243.8, 43330.87, 44175.71, 44756.5, 45058.65, 45075.61, 44809.22, 44269.56, 43474.33, 42447.79, 41219.51,
   39822.65, 38292.46, 34973.78, 31529.19, 28175.1, 25062.15, 23624.97, 22275.37, 21015.6, 19845.55, 17765.29, 16004.54, 14523.04, 13278.55, 12231.68, 11347.94,
   10598.37, 9959.122, 9410.872, 8938.005, 8527.926, 8170.455, 7857.327, 7581.801, 7338.343, 7122.392, 6930.156, 6758.472, 6604.684, 6466.549, 6342.163, 6229.904,
   6128.379, 6036.393, 5952.909, 5877.03, 5807.972, 5745.05, 5687.665, 5635.286, 5587.447, 5543.733, 5503.775, 5467.243, 5433.835, 5403.265, 5375.231, 5349.363,
   5325.142, 5301.797, 5278.246, 5254.977, 5254.977, 5254.977, 0 };
   TGraph *graph = new TGraph(120,full_pdf_phi2_fx6,full_pdf_phi2_fy6);
   graph->SetName("full_pdf_phi2");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full_pdf_phi26 = new TH1F("Graph_full_pdf_phi26","Projection of pdfModelPhi2",120,997.9676,1042.032);
   Graph_full_pdf_phi26->SetMinimum(0);
   Graph_full_pdf_phi26->SetMaximum(49583.17);
   Graph_full_pdf_phi26->SetDirectory(nullptr);
   Graph_full_pdf_phi26->SetStats(0);
   Graph_full_pdf_phi26->SetLineWidth(2);
   Graph_full_pdf_phi26->SetMarkerStyle(20);
   Graph_full_pdf_phi26->GetXaxis()->SetNdivisions(505);
   Graph_full_pdf_phi26->GetXaxis()->SetLabelFont(132);
   Graph_full_pdf_phi26->GetXaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi26->GetXaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi26->GetXaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi26->GetXaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi26->GetXaxis()->SetTitleFont(132);
   Graph_full_pdf_phi26->GetYaxis()->SetLabelFont(132);
   Graph_full_pdf_phi26->GetYaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi26->GetYaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi26->GetYaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi26->GetYaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi26->GetYaxis()->SetTitleFont(132);
   Graph_full_pdf_phi26->GetZaxis()->SetLabelFont(132);
   Graph_full_pdf_phi26->GetZaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi26->GetZaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi26->GetZaxis()->SetTitleOffset(1.2);
   Graph_full_pdf_phi26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_pdf_phi26);
   
   graph->Draw("l");
   
   Double_t pdf_phi2_phiphi_fx7[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi2_phiphi_fy7[121] = { 0, 273.3803, 273.3803, 286.6918, 303.6961, 323.3724, 345.2973, 369.2905, 395.3521, 423.5998, 454.2256, 487.4728, 523.6275, 563.0194, 606.0262, 653.0816, 704.6846,
   761.4123, 823.9339, 893.0293, 969.6106, 1054.751, 1149.717, 1256.014, 1375.437, 1510.145, 1662.742, 1836.393, 2034.969, 2263.233, 2527.081, 2833.855, 3192.738,
   3615.252, 4115.861, 4712.65, 5427.991, 6289.028, 7327.599, 8579.011, 9295.805, 10078.94, 10931.96, 11857.55, 12857.09, 13930.36, 15075.03, 16286.27, 18874.52,
   21594.43, 24292.87, 25573.94, 26773.95, 27865.6, 28822.63, 29620.92, 30239.76, 30662.99, 30879.79, 30885.3, 30680.9, 30274.04, 29677.86, 28910.31, 27993.3,
   26951.42, 25810.76, 23338.13, 20772.29, 18273.57, 15953.59, 14882.01, 13875.33, 12935.23, 12061.63, 11253.04, 10506.98, 9189.13, 8078.243, 7143.035, 6354.299,
   5686.5, 5118.162, 4631.63, 4212.579, 3849.44, 3532.88, 3255.355, 3010.742, 2794.045, 2601.164, 2428.717, 2273.896, 2134.355, 2008.126, 1893.547, 1789.206,
   1693.901, 1606.6, 1526.414, 1452.578, 1384.424, 1321.372, 1262.914, 1208.604, 1158.049, 1110.904, 1066.86, 1025.643, 987.009, 950.7334, 916.6032, 884.3942,
   853.8322, 824.5317, 795.9221, 767.2005, 738.7281, 738.7281, 738.7281, 0 };
   graph = new TGraph(121,pdf_phi2_phiphi_fx7,pdf_phi2_phiphi_fy7);
   graph->SetName("pdf_phi2_phiphi");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi2_phiphi7 = new TH1F("Graph_pdf_phi2_phiphi7","Projection of pdfModelPhi2",121,997.9676,1042.032);
   Graph_pdf_phi2_phiphi7->SetMinimum(0);
   Graph_pdf_phi2_phiphi7->SetMaximum(33973.83);
   Graph_pdf_phi2_phiphi7->SetDirectory(nullptr);
   Graph_pdf_phi2_phiphi7->SetStats(0);
   Graph_pdf_phi2_phiphi7->SetLineWidth(2);
   Graph_pdf_phi2_phiphi7->SetMarkerStyle(20);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi2_phiphi7);
   
   graph->Draw("l");
   
   Double_t pdf_phi2_phiKK_fx8[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi2_phiKK_fy8[121] = { 0, 95.60156, 95.60156, 100.2566, 106.203, 113.0839, 120.7511, 129.1415, 138.2553, 148.1336, 158.8435, 170.4701, 183.1134, 196.8889, 211.9284, 228.3837, 246.4294,
   266.2672, 288.1311, 312.2939, 339.0745, 368.8481, 402.058, 439.2301, 480.9927, 528.1003, 581.4636, 642.1896, 711.6321, 791.4565, 883.7246, 991.0039, 1116.506,
   1264.26, 1439.324, 1648.022, 1898.178, 2199.284, 2562.474, 3000.095, 3250.759, 3524.622, 3822.926, 4146.604, 4496.148, 4871.472, 5271.764, 5695.338, 6600.452,
   7551.608, 8495.26, 8943.25, 9362.896, 9744.648, 10079.32, 10358.49, 10574.9, 10722.9, 10798.71, 10800.64, 10729.16, 10586.88, 10378.4, 10109.98, 9789.305,
   9424.957, 9026.067, 8161.384, 7264.104, 6390.298, 5578.996, 5204.263, 4852.227, 4523.473, 4217.972, 3935.207, 3674.308, 3213.454, 2824.976, 2497.932, 2222.109,
   1988.579, 1789.83, 1619.689, 1473.146, 1346.156, 1235.454, 1138.403, 1052.862, 977.0824, 909.6316, 849.3265, 795.1853, 746.3876, 702.2452, 662.1766, 625.6885,
   592.36, 561.8306, 533.7897, 507.969, 484.1354, 462.086, 441.643, 422.6508, 404.9719, 388.485, 373.0827, 358.6692, 345.1587, 332.4731, 320.5377, 309.2742,
   298.5866, 288.3402, 278.3353, 268.2913, 258.3345, 258.3345, 258.3345, 0 };
   graph = new TGraph(121,pdf_phi2_phiKK_fx8,pdf_phi2_phiKK_fy8);
   graph->SetName("pdf_phi2_phiKK");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9900cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi2_phiKK8 = new TH1F("Graph_pdf_phi2_phiKK8","Projection of pdfModelPhi2",121,997.9676,1042.032);
   Graph_pdf_phi2_phiKK8->SetMinimum(0);
   Graph_pdf_phi2_phiKK8->SetMaximum(11880.71);
   Graph_pdf_phi2_phiKK8->SetDirectory(nullptr);
   Graph_pdf_phi2_phiKK8->SetStats(0);
   Graph_pdf_phi2_phiKK8->SetLineWidth(2);
   Graph_pdf_phi2_phiKK8->SetMarkerStyle(20);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi2_phiKK8);
   
   graph->Draw("l");
   
   Double_t pdf_bkg2_phiKK_fx9[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg2_phiKK_fy9[106] = { 0, 1520.799, 1520.799, 1539.377, 1557.732, 1575.874, 1593.81, 1611.545, 1629.088, 1646.444, 1663.619, 1680.618, 1697.447, 1714.111, 1730.614, 1746.962, 1763.158,
   1779.206, 1795.111, 1810.877, 1826.506, 1842.002, 1857.37, 1872.611, 1887.729, 1902.727, 1917.608, 1932.374, 1947.029, 1961.573, 1976.011, 1990.344, 2004.574,
   2018.705, 2032.737, 2046.672, 2060.514, 2074.263, 2087.922, 2101.491, 2114.974, 2128.371, 2141.685, 2154.916, 2168.067, 2181.138, 2194.131, 2207.048, 2219.89,
   2232.658, 2245.353, 2257.977, 2270.531, 2283.016, 2295.432, 2307.782, 2320.067, 2332.286, 2344.442, 2356.535, 2368.567, 2380.537, 2392.448, 2404.299, 2416.093,
   2427.829, 2439.509, 2451.133, 2462.703, 2474.218, 2485.68, 2497.089, 2508.446, 2519.752, 2531.008, 2542.214, 2553.37, 2564.479, 2575.539, 2586.552, 2597.518,
   2608.438, 2619.313, 2630.142, 2640.927, 2651.669, 2662.367, 2673.022, 2683.635, 2694.206, 2704.736, 2715.225, 2725.673, 2736.082, 2746.451, 2756.781, 2767.073,
   2777.326, 2787.542, 2797.721, 2807.862, 2817.967, 2828.036, 2828.036, 2828.036, 0 };
   graph = new TGraph(106,pdf_bkg2_phiKK_fx9,pdf_bkg2_phiKK_fy9);
   graph->SetName("pdf_bkg2_phiKK");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg2_phiKK9 = new TH1F("Graph_pdf_bkg2_phiKK9","Projection of pdfModelPhi2",106,997.9676,1042.032);
   Graph_pdf_bkg2_phiKK9->SetMinimum(0);
   Graph_pdf_bkg2_phiKK9->SetMaximum(3110.84);
   Graph_pdf_bkg2_phiKK9->SetDirectory(nullptr);
   Graph_pdf_bkg2_phiKK9->SetStats(0);
   Graph_pdf_bkg2_phiKK9->SetLineWidth(2);
   Graph_pdf_bkg2_phiKK9->SetMarkerStyle(20);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg2_phiKK9);
   
   graph->Draw("l");
   
   Double_t pdf_bkg2_4K_fx10[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg2_4K_fy10[106] = { 0, 768.9612, 768.9612, 778.3544, 787.6356, 796.8087, 805.8774, 814.8451, 823.7153, 832.4909, 841.175, 849.7703, 858.2796, 866.7053, 875.0499, 883.3157, 891.5048,
   899.6194, 907.6614, 915.6328, 923.5355, 931.371, 939.1412, 946.8477, 954.4919, 962.0753, 969.5995, 977.0657, 984.4753, 991.8296, 999.1297, 1006.377, 1013.572,
   1020.717, 1027.812, 1034.858, 1041.857, 1048.809, 1055.715, 1062.576, 1069.394, 1076.168, 1082.899, 1089.59, 1096.239, 1102.848, 1109.418, 1115.949, 1122.442,
   1128.898, 1135.317, 1141.7, 1148.048, 1154.36, 1160.639, 1166.883, 1173.094, 1179.273, 1185.419, 1191.534, 1197.617, 1203.67, 1209.692, 1215.685, 1221.648,
   1227.582, 1233.488, 1239.366, 1245.215, 1251.038, 1256.833, 1262.602, 1268.345, 1274.061, 1279.753, 1285.419, 1291.06, 1296.676, 1302.269, 1307.837, 1313.382,
   1318.904, 1324.402, 1329.878, 1335.331, 1340.762, 1346.171, 1351.559, 1356.925, 1362.27, 1367.594, 1372.898, 1378.181, 1383.444, 1388.687, 1393.91, 1399.114,
   1404.299, 1409.464, 1414.61, 1419.738, 1424.848, 1429.939, 1429.939, 1429.939, 0 };
   graph = new TGraph(106,pdf_bkg2_4K_fx10,pdf_bkg2_4K_fy10);
   graph->SetName("pdf_bkg2_4K");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg2_4K10 = new TH1F("Graph_pdf_bkg2_4K10","Projection of pdfModelPhi2",106,997.9676,1042.032);
   Graph_pdf_bkg2_4K10->SetMinimum(0);
   Graph_pdf_bkg2_4K10->SetMaximum(1572.933);
   Graph_pdf_bkg2_4K10->SetDirectory(nullptr);
   Graph_pdf_bkg2_4K10->SetStats(0);
   Graph_pdf_bkg2_4K10->SetLineWidth(2);
   Graph_pdf_bkg2_4K10->SetMarkerStyle(20);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg2_4K10);
   
   graph->Draw("l");
   
   Double_t data_phiprime2_fx3004[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phiprime2_fy3004[36] = { 3031, 3212, 3292, 3578, 3764, 4066, 4253, 4578, 5085, 5882, 6835, 8530, 11225, 15766, 22837, 32826, 41609,
   44883, 39772, 30699, 22294, 16886, 13055, 10722, 8822, 7932, 7099, 6677, 6140, 5905, 5523, 5414, 5248,
   5064, 5100, 5023 };
   Double_t data_phiprime2_felx3004[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime2_fely3004[36] = { 54.55679, 56.17671, 56.87813, 59.31848, 60.85348, 63.26715, 64.71695, 67.16277, 70.81094, 76.19583, 82.17557, 91.85935, 105.4493, 125.0637, 150.62, 180.6802, 203.4835,
   211.3567, 198.9298, 174.712, 148.8126, 129.4471, 113.7596, 103.0483, 93.42683, 88.56318, 83.75705, 81.21444, 77.85975, 76.34562, 73.81857, 73.08159, 71.94481,
   70.66354, 70.91603, 70.37489 };
   Double_t data_phiprime2_fehx3004[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime2_fehy3004[36] = { 55.55679, 57.17671, 57.87813, 60.31848, 61.85348, 64.26715, 65.71695, 68.16277, 71.81094, 77.19583, 83.17557, 92.85935, 106.4493, 126.0637, 151.62, 181.6802, 204.4835,
   212.3567, 199.9298, 175.712, 149.8126, 130.4471, 114.7596, 104.0483, 94.42683, 89.56318, 84.75705, 82.21444, 78.85975, 77.34562, 74.81857, 74.08159, 72.94481,
   71.66354, 71.91603, 71.37489 };
   grae = new TGraphAsymmErrors(36,data_phiprime2_fx3004,data_phiprime2_fy3004,data_phiprime2_felx3004,data_phiprime2_fehx3004,data_phiprime2_fely3004,data_phiprime2_fehy3004);
   grae->SetName("data_phiprime2");
   grae->SetTitle("Histogram of ds_Full_plot__Phi2_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phiprime23004 = new TH1F("Graph_data_phiprime23004","Histogram of ds_Full_plot__Phi2_M_mix",100,998.4,1041.6);
   Graph_data_phiprime23004->SetMinimum(2678.799);
   Graph_data_phiprime23004->SetMaximum(49307.25);
   Graph_data_phiprime23004->SetDirectory(nullptr);
   Graph_data_phiprime23004->SetStats(0);
   Graph_data_phiprime23004->SetLineWidth(2);
   Graph_data_phiprime23004->SetMarkerStyle(20);
   Graph_data_phiprime23004->GetXaxis()->SetNdivisions(505);
   Graph_data_phiprime23004->GetXaxis()->SetLabelFont(132);
   Graph_data_phiprime23004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime23004->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phiprime23004->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phiprime23004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime23004->GetXaxis()->SetTitleFont(132);
   Graph_data_phiprime23004->GetYaxis()->SetLabelFont(132);
   Graph_data_phiprime23004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime23004->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phiprime23004->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phiprime23004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime23004->GetYaxis()->SetTitleFont(132);
   Graph_data_phiprime23004->GetZaxis()->SetLabelFont(132);
   Graph_data_phiprime23004->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phiprime23004->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phiprime23004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phiprime23004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phiprime23004);
   
   grae->Draw("p");
   
   TH1D *frame_560a216bb5e0__4 = new TH1D("frame_560a216bb5e0__4","#phi mass",100,1002,1038);
   frame_560a216bb5e0__4->SetBinContent(1,47350.12);
   frame_560a216bb5e0__4->SetMaximum(47350.12);
   frame_560a216bb5e0__4->SetEntries(1);
   frame_560a216bb5e0__4->SetDirectory(nullptr);
   frame_560a216bb5e0__4->SetStats(0);
   frame_560a216bb5e0__4->SetLineWidth(2);
   frame_560a216bb5e0__4->SetMarkerStyle(20);
   frame_560a216bb5e0__4->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{2} [MeV]}");
   frame_560a216bb5e0__4->GetXaxis()->SetNdivisions(505);
   frame_560a216bb5e0__4->GetXaxis()->SetLabelFont(132);
   frame_560a216bb5e0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__4->GetXaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__4->GetXaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_560a216bb5e0__4->GetXaxis()->SetTitleFont(132);
   frame_560a216bb5e0__4->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a216bb5e0__4->GetYaxis()->SetLabelFont(132);
   frame_560a216bb5e0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__4->GetYaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__4->GetYaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__4->GetYaxis()->SetTitleOffset(1.4);
   frame_560a216bb5e0__4->GetYaxis()->SetTitleFont(132);
   frame_560a216bb5e0__4->GetZaxis()->SetLabelFont(132);
   frame_560a216bb5e0__4->GetZaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__4->GetZaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_560a216bb5e0__4->GetZaxis()->SetTitleFont(132);
   frame_560a216bb5e0__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb ");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.84,"5.9 fb^{#minus 1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canv_phi2->Modified();
   canv_phi2->SetSelected(canv_phi2);
}


==> Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:23 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__0 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__0->Draw();
   c1_1__0->cd();
   c1_1__0->Range(2575,-21.92836,4075,120.528);
   c1_1__0->SetFillColor(0);
   c1_1__0->SetBorderMode(0);
   c1_1__0->SetBorderSize(2);
   c1_1__0->SetTickx(1);
   c1_1__0->SetTicky(1);
   c1_1__0->SetLeftMargin(0.15);
   c1_1__0->SetRightMargin(0.05);
   c1_1__0->SetTopMargin(0.06);
   c1_1__0->SetBottomMargin(0.15);
   c1_1__0->SetFrameLineWidth(2);
   c1_1__0->SetFrameBorderMode(0);
   c1_1__0->SetFrameLineWidth(2);
   c1_1__0->SetFrameBorderMode(0);
   
   TH1D *frame_5592b1353d80__1 = new TH1D("frame_5592b1353d80__1","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1353d80__1->SetBinContent(1,111.9806);
   frame_5592b1353d80__1->SetMinimum(-0.5599031);
   frame_5592b1353d80__1->SetMaximum(111.9806);
   frame_5592b1353d80__1->SetEntries(1);
   frame_5592b1353d80__1->SetDirectory(nullptr);
   frame_5592b1353d80__1->SetStats(0);
   frame_5592b1353d80__1->SetLineWidth(2);
   frame_5592b1353d80__1->SetMarkerStyle(20);
   frame_5592b1353d80__1->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1353d80__1->GetXaxis()->SetNdivisions(505);
   frame_5592b1353d80__1->GetXaxis()->SetLabelFont(132);
   frame_5592b1353d80__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__1->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__1->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1353d80__1->GetXaxis()->SetTitleOffset(1);
   frame_5592b1353d80__1->GetXaxis()->SetTitleFont(12);
   frame_5592b1353d80__1->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1353d80__1->GetYaxis()->SetLabelFont(132);
   frame_5592b1353d80__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__1->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__1->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__1->GetYaxis()->SetTickLength(0.02);
   frame_5592b1353d80__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1353d80__1->GetYaxis()->SetTitleFont(132);
   frame_5592b1353d80__1->GetZaxis()->SetLabelFont(132);
   frame_5592b1353d80__1->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1353d80__1->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__1->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1353d80__1->GetZaxis()->SetTitleFont(132);
   frame_5592b1353d80__1->Draw("FUNC");
   
   Double_t data_2015_fx3001[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2015_fy3001[240] = { 11.72464, 26.49453, 15.78169, 19.85366, 29.62353, 11.16217, 31.56557, 8.082209, 15.8673, 26.5319, 31.36321, 19.73075, 6.62414, 17.55495, 24.57719, 22.12075, 26.28012,
   21.81084, 19.53419, 19.6112, 13.33413, 30.2548, 20.34161, 36.34472, 35.42781, 25.04399, 25.76699, 17.34629, 22.45999, 33.09409, 47.29748, 45.9618, 39.73187,
   71.74896, 63.21664, 70.00684, 93.79532, 69.10828, 78.33305, 67.05964, 60.86958, 48.35167, 44.88221, 33.41425, 46.5473, 19.21534, 47.73989, 23.59447, 25.50834,
   14.7914, 28.69606, 7.892409, 43.97377, 34.53873, 11.34819, 16.08586, 23.61776, 9.950879, 22.72451, 22.32733, 18.02797, 21.79349, 11.62437, 18.19694, 11.00663,
   12.44903, 12.92592, 13.41124, 15.33041, 16.52578, 30.84153, 20.72897, 22.51171, 31.84286, 19.06446, 19.46828, 34.04678, 26.92519, 4.752233, 28.9503, 20.7846,
   17.42096, 28.67507, 28.79208, 17.1191, 14.17111, 26.18632, 4.73654, 24.63267, 20.20329, 1.000012, 28.92217, 17.68288, 23.17878, 17.69098, 19.64494, 23.96859,
   10.11323, 16.20539, 5.298502, 30.44944, 10.95169, 19.88655, 11.1636, 15.56018, 16.96052, 15.72991, 17.37462, 15.75685, 12.18282, 26.37883, 13.69875, 17.07621,
   21.88783, 18.81712, 17.52331, 14.00622, 16.55664, 24.76774, 29.53502, 26.86457, 16.25915, 24.27288, 35.08675, 37.74369, 10.53089, 7.597271, 22.52523, 26.61674,
   13.21412, 16.6277, 9.164817, 14.77412, 2.119685, 17.64452, 13.37935, 6.16692, 12.20933, 16.54616, 30.25544, 18.01903, 29.30373, 21.17542, 19.10399, 22.13514,
   22.78647, 15.96654, 19.24475, 12.70527, 22.93504, 37.32245, 39.11855, 18.3992, 24.21018, 19.46329, 25.9162, 13.01272, 20.56904, 17.48615, 8.868425, 23.54179,
   11.98507, 11.16058, 16.01041, 14.50041, 18.05064, 27.12359, 25.1048, 23.52903, 21.77087, 12.88755, 21.08106, 16.36663, 10.92164, 9.60498, 15.36768, 12.8417,
   11.81796, 8.957604, 5.378982, 16.63815, 17.47853, 6.123518, 9.716154, 8.064793, 8.428082, 3.647409, 17.66381, 11.07284, 3.904154, 15.08959, 10.9132, 12.32495,
   8.746969, 8.568928, 19.93346, 8.974593, 8.947427, 5.421267, 4.950517, 3.679967, 14.08815, 6.217849, 11.54438, 12.08389, 13.8529, 8.613457, 8.946359, 12.25775,
   15.66557, 9.099575, 8.192509, 2.252129, 10.64257, 1.593629, 6.403418, 9.897295, 1.001242, 4.891014, 8.665108, 9.177936, 4.643956, 9.178615, 9.601804, 8.259832,
   2.533741, 4.946151, 3.729934, 6.786059, 5.045591, 1.066993, 5.619441, 5.472683, 10.37193, 8.809542, 4.700105, 1.004532, 5.43929, 5.962517, 1.001172 };
   Double_t data_2015_felx3001[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fely3001[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   Double_t data_2015_fehx3001[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fehy3001[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2015_fx3001,data_2015_fy3001,data_2015_felx3001,data_2015_fehx3001,data_2015_fely3001,data_2015_fehy3001);
   grae->SetName("data_2015");
   grae->SetTitle("Histogram of dh_2015_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20153001 = new TH1F("Graph_data_20153001","Histogram of dh_2015_plot__Jpsi_M",240,2680,4120);
   Graph_data_20153001->SetMinimum(-36.18321);
   Graph_data_20153001->SetMaximum(118.4225);
   Graph_data_20153001->SetDirectory(nullptr);
   Graph_data_20153001->SetStats(0);
   Graph_data_20153001->SetLineWidth(2);
   Graph_data_20153001->SetMarkerStyle(20);
   Graph_data_20153001->GetXaxis()->SetNdivisions(505);
   Graph_data_20153001->GetXaxis()->SetLabelFont(132);
   Graph_data_20153001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20153001->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20153001->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20153001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20153001->GetXaxis()->SetTitleFont(132);
   Graph_data_20153001->GetYaxis()->SetLabelFont(132);
   Graph_data_20153001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20153001->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20153001->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20153001->GetYaxis()->SetTickLength(0.02);
   Graph_data_20153001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20153001->GetYaxis()->SetTitleFont(132);
   Graph_data_20153001->GetZaxis()->SetLabelFont(132);
   Graph_data_20153001->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20153001->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20153001->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20153001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20153001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20153001);
   
   grae->Draw("p");
   
   Double_t mod1_2015_fx1[306] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980,
   2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5,
   3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070,
   3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150,
   3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230,
   3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310,
   3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390,
   3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5, 3415, 3417.5, 3420, 3422.5, 3425, 3430, 3432.5, 3435, 3437.5,
   3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5,
   3505, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5,
   3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3562.5, 3565, 3567.5,
   3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635,
   3637.5, 3640, 3642.5, 3645, 3647.5, 3650, 3655, 3657.5, 3660, 3662.5, 3665, 3670, 3675, 3680, 3685, 3690,
   3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770,
   3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850,
   3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930,
   3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005,
   4005.005 };
   Double_t mod1_2015_fy1[306] = { 0, 19.12132, 19.12132, 19.19423, 19.27816, 19.36593, 19.45807, 19.55518, 19.65797, 19.76725, 19.88398, 20.00928, 20.14448, 20.29116, 20.45118, 20.62682, 20.82083,
   21.03656, 21.27815, 21.55074, 21.86078, 22.21647, 22.62833, 23.11007, 23.6797, 24.36138, 25.18792, 26.20474, 27.47583, 29.09299, 31.19011, 32.47723, 33.96485,
   35.69234, 37.70677, 40.06334, 42.82462, 46.05746, 49.82584, 54.17743, 59.12177, 64.59952, 70.44629, 76.36155, 81.90064, 84.35854, 86.51106, 88.28742, 89.6241,
   90.46881, 90.78692, 90.56134, 89.79517, 88.51163, 86.75233, 84.57412, 82.04503, 79.23957, 76.23411, 69.91396, 63.59569, 57.645, 52.27427, 47.5693, 43.52875,
   40.10102, 37.21189, 34.78216, 32.73728, 31.0116, 29.54931, 28.30458, 26.32374, 24.84391, 23.71605, 22.84046, 22.14922, 21.59521, 21.14505, 20.77467, 20.46646,
   20.20727, 19.98715, 19.79848, 19.63538, 19.4932, 19.36828, 19.25768, 19.15905, 19.07047, 18.99035, 18.91741, 18.85055, 18.78889, 18.73167, 18.67825, 18.62809,
   18.58074, 18.53581, 18.49301, 18.45237, 18.41497, 18.38344, 18.35843, 18.33668, 18.31549, 18.29401, 18.27208, 18.24973, 18.22695, 18.20379, 18.18024, 18.15636,
   18.13216, 18.10768, 18.08297, 18.05805, 18.03299, 18.00784, 17.98266, 17.95753, 17.93255, 17.9078, 17.88341, 17.85953, 17.83631, 17.81397, 17.79275, 17.77295,
   17.75493, 17.73917, 17.72623, 17.71688, 17.71208, 17.71311, 17.72173, 17.74033, 17.77231, 17.82267, 17.89898, 18.01329, 18.18581, 18.45242, 18.87953, 19.58746,
   20.76951, 21.61053, 22.64499, 25.21132, 26.56907, 27.7553, 28.55658, 28.79015, 28.37335, 27.36145, 25.93016, 24.30765, 21.26613, 20.06263, 19.10443, 18.36673,
   17.81019, 17.08253, 16.6666, 16.41267, 16.24567, 16.13088, 16.05187, 15.99888, 15.97302, 16.01704, 16.29059, 16.62686, 17.20305, 18.13179, 19.52172, 21.39112,
   23.5436, 25.51009, 26.23076, 26.68225, 26.81947, 26.62807, 26.12714, 25.36578, 21.20329, 19.37242, 18.04633, 17.21209, 16.78646, 16.70124, 16.93509, 17.5187,
   18.53023, 20.07447, 22.21989, 24.88878, 27.73969, 29.04792, 30.15711, 30.9795, 31.44401, 31.50704, 31.15957, 30.42887, 29.37433, 26.63463, 23.66239, 21.02569,
   18.98956, 17.56478, 16.63669, 16.06722, 15.74046, 15.50156, 15.52424, 15.66015, 15.88021, 16.20622, 16.69114, 17.42188, 18.51801, 20.08639, 22.06885, 23.97531,
   24.59371, 24.79856, 24.49239, 23.65977, 22.38068, 20.81043, 17.52055, 16.08486, 14.88518, 13.92998, 13.19665, 12.24479, 11.73478, 11.45532, 11.28787, 11.17347,
   11.0841, 11.00633, 10.93352, 10.86225, 10.79071, 10.71795, 10.64349, 10.56708, 10.48864, 10.40816, 10.32569, 10.24127, 10.155, 10.06694, 9.977163, 9.885754,
   9.792779, 9.698302, 9.602383, 9.50508, 9.406441, 9.306513, 9.205341, 9.102961, 8.99941, 8.894722, 8.788924, 8.682046, 8.574111, 8.465144, 8.355165, 8.244194,
   8.132249, 8.019346, 7.905501, 7.790728, 7.67504, 7.558449, 7.440967, 7.322604, 7.20337, 7.083274, 6.962324, 6.840529, 6.717895, 6.59443, 6.470141, 6.345033,
   6.219111, 6.092382, 5.964851, 5.836522, 5.707399, 5.577487, 5.44679, 5.315311, 5.183054, 5.050023, 4.916221, 4.781649, 4.646313, 4.523421, 4.523421, 4.523421,
   0 };
   TGraph *graph = new TGraph(306,mod1_2015_fx1,mod1_2015_fy1);
   graph->SetName("mod1_2015");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_20151 = new TH1F("Graph_mod1_20151","Projection of model",306,2673.994,4126.006);
   Graph_mod1_20151->SetMinimum(0);
   Graph_mod1_20151->SetMaximum(99.86561);
   Graph_mod1_20151->SetDirectory(nullptr);
   Graph_mod1_20151->SetStats(0);
   Graph_mod1_20151->SetLineWidth(2);
   Graph_mod1_20151->SetMarkerStyle(20);
   Graph_mod1_20151->GetXaxis()->SetNdivisions(505);
   Graph_mod1_20151->GetXaxis()->SetLabelFont(132);
   Graph_mod1_20151->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_20151->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_20151->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_20151->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_20151->GetXaxis()->SetTitleFont(132);
   Graph_mod1_20151->GetYaxis()->SetLabelFont(132);
   Graph_mod1_20151->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_20151->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_20151->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_20151->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_20151->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_20151->GetYaxis()->SetTitleFont(132);
   Graph_mod1_20151->GetZaxis()->SetLabelFont(132);
   Graph_mod1_20151->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_20151->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_20151->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_20151->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_20151->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_20151);
   
   graph->Draw("l");
   
   Double_t sig1_2015_fx2[322] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5,
   3413.75, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440, 3445, 3450, 3455,
   3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5, 3505, 3507.5, 3508.75, 3510,
   3511.25, 3512.5, 3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3541.25, 3542.5, 3543.75,
   3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3561.25, 3562.5, 3565, 3567.5, 3568.75,
   3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635,
   3637.5, 3640, 3642.5, 3645, 3647.5, 3650, 3655, 3657.5, 3660, 3662.5, 3665, 3670, 3675, 3680, 3685, 3690,
   3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770,
   3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850,
   3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930,
   3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005,
   4005.005 };
   Double_t sig1_2015_fy2[322] = { 0, 1.073265, 1.073265, 1.118991, 1.173343, 1.232061, 1.295651, 1.364699, 1.439881, 1.521983, 1.611926, 1.71079, 1.819849, 1.94062, 2.074913, 2.224913, 2.393261,
   2.583186, 2.798671, 3.044663, 3.327379, 3.654707, 4.036775, 4.486774, 5.022055, 5.665855, 6.449773, 7.417529, 8.630716, 10.1777, 12.18737, 13.42209, 14.84999,
   16.50895, 18.44429, 20.70915, 23.36376, 26.47245, 30.09684, 32.11788, 34.2828, 36.59143, 39.03952, 44.30985, 49.93559, 55.62742, 58.36919, 60.95731, 63.32233,
   65.39343, 67.10247, 68.38831, 69.20061, 69.50605, 69.28817, 68.54995, 67.31375, 65.61961, 63.52228, 61.08722, 58.38616, 55.49263, 49.40801, 43.32538, 37.59675,
   34.93427, 32.42656, 30.08042, 27.89741, 25.87506, 24.00799, 22.28876, 20.70866, 17.92796, 15.58965, 13.62196, 11.96171, 10.55516, 9.35821, 8.334486, 7.454408,
   6.033553, 4.952182, 4.114305, 3.454562, 2.927576, 2.50123, 2.152352, 1.863982, 1.623459, 1.421216, 1.249921, 1.103892, 0.9786727, 0.8707344, 0.777253, 0.6959553,
   0.6249905, 0.5628425, 0.5082614, 0.4602099, 0.4178222, 0.3803718, 0.3472454, 0.3179248, 0.2919686, 0.2690037, 0.2487522, 0.2312414, 0.2175204, 0.2101065, 0.2096357, 0.2129611,
   0.2174834, 0.2223872, 0.2275325, 0.2329184, 0.2385625, 0.2444854, 0.2507102, 0.2572626, 0.2641716, 0.2714696, 0.2791934, 0.2873845, 0.2960905, 0.3053655, 0.3152718, 0.3258814,
   0.3372777, 0.3495583, 0.3628379, 0.377252, 0.3929623, 0.4101627, 0.4290886, 0.4500269, 0.4733326, 0.4994485, 0.5289348, 0.5625091, 0.6011058, 0.6459624, 0.6987527, 0.7617854,
   0.8383384, 0.9332106, 1.053695, 1.211386, 1.425738, 1.731286, 2.191946, 2.923541, 3.446662, 4.112143, 4.947318, 5.968859, 8.491196, 9.824382, 10.99261, 11.79044,
   11.99237, 12.04193, 11.93282, 11.66751, 10.72039, 9.369703, 7.83509, 6.319244, 4.962187, 3.831345, 2.936778, 2.254608, 1.746959, 1.103084, 0.759832, 0.5730432,
   0.4704577, 0.4186359, 0.4017433, 0.4103695, 0.4455647, 0.5484581, 0.8726936, 1.226993, 1.812329, 2.73712, 4.105939, 5.936373, 8.039367, 9.963401, 10.67267, 11.12285,
   11.27052, 11.10186, 10.63526, 9.917974, 5.97363, 4.242489, 2.997268, 2.225502, 1.847045, 1.796237, 2.052516, 2.64541, 3.650144, 4.338833, 5.167554, 6.143089,
   7.263543, 9.863273, 12.63802, 13.91247, 14.99527, 15.80192, 16.264, 16.33954, 16.01985, 15.33117, 14.33066, 13.09767, 11.72229, 8.889594, 6.379357, 5.335827,
   4.446621, 3.101643, 2.233946, 1.71049, 1.419545, 1.232567, 1.290022, 1.446042, 1.667884, 1.96884, 2.387313, 2.987132, 3.856217, 5.073171, 6.595219, 8.061967,
   8.54939, 8.732997, 8.541324, 7.963435, 7.05886, 5.942955, 3.617194, 2.621292, 1.811037, 1.193601, 0.7507874, 0.2593347, 0.07577974, 0.01928019, 0.00476074, 0.001669012,
   0.001108515, 0.0009929533, 0.0009405207, 0.0008975693, 0.0008580893, 0.0008213528, 0.0007870852, 0.000755065, 0.000725096, 0.0006970034, 0.0006706303, 0.0006458367, 0.0006224962, 0.000600495, 0.0005797305, 0.0005601095,
   0.0005415478, 0.0005239687, 0.0005073024, 0.0004914854, 0.0004764596, 0.0004621717, 0.0004485731, 0.0004356189, 0.0004232681, 0.0004114827, 0.0004002279, 0.0003894715, 0.0003791836, 0.0003693366, 0.0003599051, 0.0003508654,
   0.0003421953, 0.0003338744, 0.0003258836, 0.0003182053, 0.0003108227, 0.0003037206, 0.0002968843, 0.0002903003, 0.0002839561, 0.0002778396, 0.0002719398, 0.0002662463, 0.0002607491, 0.0002554391, 0.0002503076, 0.0002453463,
   0.0002405476, 0.0002359041, 0.0002314091, 0.000227056, 0.0002228386, 0.0002187513, 0.0002147884, 0.0002109448, 0.0002072156, 0.0002035961, 0.0002000819, 0.0001966687, 0.0001933526, 0.0001904372, 0.0001904372, 0.0001904372,
   0 };
   graph = new TGraph(322,sig1_2015_fx2,sig1_2015_fy2);
   graph->SetName("sig1_2015");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_20152 = new TH1F("Graph_sig1_20152","Projection of signal",322,2673.994,4126.006);
   Graph_sig1_20152->SetMinimum(0);
   Graph_sig1_20152->SetMaximum(76.45666);
   Graph_sig1_20152->SetDirectory(nullptr);
   Graph_sig1_20152->SetStats(0);
   Graph_sig1_20152->SetLineWidth(2);
   Graph_sig1_20152->SetMarkerStyle(20);
   Graph_sig1_20152->GetXaxis()->SetNdivisions(505);
   Graph_sig1_20152->GetXaxis()->SetLabelFont(132);
   Graph_sig1_20152->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_20152->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_20152->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_20152->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_20152->GetXaxis()->SetTitleFont(132);
   Graph_sig1_20152->GetYaxis()->SetLabelFont(132);
   Graph_sig1_20152->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_20152->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_20152->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_20152->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_20152->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_20152->GetYaxis()->SetTitleFont(132);
   Graph_sig1_20152->GetZaxis()->SetLabelFont(132);
   Graph_sig1_20152->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_20152->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_20152->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_20152->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_20152->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_20152);
   
   graph->Draw("l");
   
   Double_t bkg1_2015_fx3[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2015_fy3[246] = { 0, 17.32405, 17.32405, 17.3484, 17.37472, 17.40037, 17.42535, 17.44966, 17.47329, 17.49626, 17.51855, 17.54018, 17.56113, 17.58141, 17.60102, 17.61996, 17.63823,
   17.65583, 17.67276, 17.68901, 17.7046, 17.71951, 17.73375, 17.74733, 17.76023, 17.77246, 17.78401, 17.7949, 17.80512, 17.81467, 17.82354, 17.83175, 17.83928,
   17.84614, 17.85233, 17.85785, 17.8627, 17.86688, 17.87039, 17.87322, 17.87539, 17.87688, 17.8777, 17.87786, 17.87734, 17.87615, 17.87429, 17.87176, 17.86855,
   17.86468, 17.86013, 17.85492, 17.84903, 17.84247, 17.83524, 17.82735, 17.81877, 17.80953, 17.79962, 17.78904, 17.77778, 17.76586, 17.75326, 17.73999, 17.72605,
   17.71144, 17.69616, 17.68021, 17.66359, 17.6463, 17.62833, 17.6097, 17.59039, 17.57041, 17.54976, 17.52844, 17.50645, 17.48379, 17.46046, 17.43646, 17.41178,
   17.38644, 17.36042, 17.33373, 17.30637, 17.27834, 17.24964, 17.22027, 17.19023, 17.15952, 17.12813, 17.09608, 17.06335, 17.02995, 16.99588, 16.96115, 16.92574,
   16.88965, 16.8529, 16.81548, 16.77738, 16.73862, 16.69918, 16.65908, 16.6183, 16.57685, 16.53473, 16.49194, 16.44847, 16.40434, 16.35954, 16.31406, 16.26792,
   16.2211, 16.17361, 16.12545, 16.07662, 16.02712, 15.97695, 15.92611, 15.87459, 15.82241, 15.76955, 15.71602, 15.66183, 15.60696, 15.55142, 15.49521, 15.43832,
   15.38077, 15.32255, 15.26365, 15.20409, 15.14385, 15.08294, 15.02136, 14.95911, 14.89619, 14.8326, 14.76834, 14.7034, 14.6378, 14.57152, 14.50458, 14.43696,
   14.36867, 14.29971, 14.23008, 14.15978, 14.0888, 14.01716, 13.94485, 13.87186, 13.7982, 13.72388, 13.64888, 13.57321, 13.49687, 13.41986, 13.34217, 13.26382,
   13.18479, 13.1051, 13.02473, 12.94369, 12.86199, 12.77961, 12.69656, 12.61283, 12.52844, 12.44338, 12.35764, 12.27124, 12.18416, 12.09641, 12.008, 11.91891,
   11.82915, 11.73872, 11.64761, 11.55584, 11.46339, 11.37028, 11.27649, 11.18204, 11.08691, 10.99111, 10.89464, 10.7975, 10.69968, 10.6012, 10.50205, 10.40222,
   10.30173, 10.20056, 10.09872, 9.99621, 9.89303, 9.789179, 9.684657, 9.579464, 9.473599, 9.367064, 9.259858, 9.151981, 9.043433, 8.934214, 8.824324, 8.713763,
   8.60253, 8.490627, 8.378053, 8.264808, 8.150892, 8.036305, 7.921047, 7.805118, 7.688518, 7.571247, 7.453305, 7.334692, 7.215408, 7.095453, 6.974827, 6.85353,
   6.731562, 6.608924, 6.485614, 6.361633, 6.236981, 6.111658, 5.985664, 5.858999, 5.731664, 5.603657, 5.474979, 5.34563, 5.21561, 5.08492, 4.953558, 4.821525,
   4.688821, 4.568386, 4.568386, 4.568386, 0 };
   graph = new TGraph(246,bkg1_2015_fx3,bkg1_2015_fy3);
   graph->SetName("bkg1_2015");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_20153 = new TH1F("Graph_bkg1_20153","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_20153->SetMinimum(0);
   Graph_bkg1_20153->SetMaximum(19.66564);
   Graph_bkg1_20153->SetDirectory(nullptr);
   Graph_bkg1_20153->SetStats(0);
   Graph_bkg1_20153->SetLineWidth(2);
   Graph_bkg1_20153->SetMarkerStyle(20);
   Graph_bkg1_20153->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_20153->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_20153->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20153->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_20153->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_20153->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20153->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_20153->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_20153->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20153->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_20153->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_20153->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_20153->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20153->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_20153->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_20153->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_20153->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_20153->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_20153->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_20153->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_20153);
   
   graph->Draw("l");
   
   Double_t data_2015_fx3002[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2015_fy3002[240] = { 11.72464, 26.49453, 15.78169, 19.85366, 29.62353, 11.16217, 31.56557, 8.082209, 15.8673, 26.5319, 31.36321, 19.73075, 6.62414, 17.55495, 24.57719, 22.12075, 26.28012,
   21.81084, 19.53419, 19.6112, 13.33413, 30.2548, 20.34161, 36.34472, 35.42781, 25.04399, 25.76699, 17.34629, 22.45999, 33.09409, 47.29748, 45.9618, 39.73187,
   71.74896, 63.21664, 70.00684, 93.79532, 69.10828, 78.33305, 67.05964, 60.86958, 48.35167, 44.88221, 33.41425, 46.5473, 19.21534, 47.73989, 23.59447, 25.50834,
   14.7914, 28.69606, 7.892409, 43.97377, 34.53873, 11.34819, 16.08586, 23.61776, 9.950879, 22.72451, 22.32733, 18.02797, 21.79349, 11.62437, 18.19694, 11.00663,
   12.44903, 12.92592, 13.41124, 15.33041, 16.52578, 30.84153, 20.72897, 22.51171, 31.84286, 19.06446, 19.46828, 34.04678, 26.92519, 4.752233, 28.9503, 20.7846,
   17.42096, 28.67507, 28.79208, 17.1191, 14.17111, 26.18632, 4.73654, 24.63267, 20.20329, 1.000012, 28.92217, 17.68288, 23.17878, 17.69098, 19.64494, 23.96859,
   10.11323, 16.20539, 5.298502, 30.44944, 10.95169, 19.88655, 11.1636, 15.56018, 16.96052, 15.72991, 17.37462, 15.75685, 12.18282, 26.37883, 13.69875, 17.07621,
   21.88783, 18.81712, 17.52331, 14.00622, 16.55664, 24.76774, 29.53502, 26.86457, 16.25915, 24.27288, 35.08675, 37.74369, 10.53089, 7.597271, 22.52523, 26.61674,
   13.21412, 16.6277, 9.164817, 14.77412, 2.119685, 17.64452, 13.37935, 6.16692, 12.20933, 16.54616, 30.25544, 18.01903, 29.30373, 21.17542, 19.10399, 22.13514,
   22.78647, 15.96654, 19.24475, 12.70527, 22.93504, 37.32245, 39.11855, 18.3992, 24.21018, 19.46329, 25.9162, 13.01272, 20.56904, 17.48615, 8.868425, 23.54179,
   11.98507, 11.16058, 16.01041, 14.50041, 18.05064, 27.12359, 25.1048, 23.52903, 21.77087, 12.88755, 21.08106, 16.36663, 10.92164, 9.60498, 15.36768, 12.8417,
   11.81796, 8.957604, 5.378982, 16.63815, 17.47853, 6.123518, 9.716154, 8.064793, 8.428082, 3.647409, 17.66381, 11.07284, 3.904154, 15.08959, 10.9132, 12.32495,
   8.746969, 8.568928, 19.93346, 8.974593, 8.947427, 5.421267, 4.950517, 3.679967, 14.08815, 6.217849, 11.54438, 12.08389, 13.8529, 8.613457, 8.946359, 12.25775,
   15.66557, 9.099575, 8.192509, 2.252129, 10.64257, 1.593629, 6.403418, 9.897295, 1.001242, 4.891014, 8.665108, 9.177936, 4.643956, 9.178615, 9.601804, 8.259832,
   2.533741, 4.946151, 3.729934, 6.786059, 5.045591, 1.066993, 5.619441, 5.472683, 10.37193, 8.809542, 4.700105, 1.004532, 5.43929, 5.962517, 1.001172 };
   Double_t data_2015_felx3002[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fely3002[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   Double_t data_2015_fehx3002[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fehy3002[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   grae = new TGraphAsymmErrors(240,data_2015_fx3002,data_2015_fy3002,data_2015_felx3002,data_2015_fehx3002,data_2015_fely3002,data_2015_fehy3002);
   grae->SetName("data_2015");
   grae->SetTitle("Histogram of dh_2015_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20153002 = new TH1F("Graph_data_20153002","Histogram of dh_2015_plot__Jpsi_M",240,2680,4120);
   Graph_data_20153002->SetMinimum(-36.18321);
   Graph_data_20153002->SetMaximum(118.4225);
   Graph_data_20153002->SetDirectory(nullptr);
   Graph_data_20153002->SetStats(0);
   Graph_data_20153002->SetLineWidth(2);
   Graph_data_20153002->SetMarkerStyle(20);
   Graph_data_20153002->GetXaxis()->SetNdivisions(505);
   Graph_data_20153002->GetXaxis()->SetLabelFont(132);
   Graph_data_20153002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20153002->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20153002->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20153002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20153002->GetXaxis()->SetTitleFont(132);
   Graph_data_20153002->GetYaxis()->SetLabelFont(132);
   Graph_data_20153002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20153002->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20153002->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20153002->GetYaxis()->SetTickLength(0.02);
   Graph_data_20153002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20153002->GetYaxis()->SetTitleFont(132);
   Graph_data_20153002->GetZaxis()->SetLabelFont(132);
   Graph_data_20153002->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20153002->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20153002->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20153002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20153002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20153002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2015","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2015","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2015","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2015","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592b1353d80__2 = new TH1D("frame_5592b1353d80__2","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1353d80__2->SetBinContent(1,111.9806);
   frame_5592b1353d80__2->SetMinimum(-0.5599031);
   frame_5592b1353d80__2->SetMaximum(111.9806);
   frame_5592b1353d80__2->SetEntries(1);
   frame_5592b1353d80__2->SetDirectory(nullptr);
   frame_5592b1353d80__2->SetStats(0);
   frame_5592b1353d80__2->SetLineWidth(2);
   frame_5592b1353d80__2->SetMarkerStyle(20);
   frame_5592b1353d80__2->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1353d80__2->GetXaxis()->SetNdivisions(505);
   frame_5592b1353d80__2->GetXaxis()->SetLabelFont(132);
   frame_5592b1353d80__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__2->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__2->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1353d80__2->GetXaxis()->SetTitleOffset(1);
   frame_5592b1353d80__2->GetXaxis()->SetTitleFont(12);
   frame_5592b1353d80__2->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1353d80__2->GetYaxis()->SetLabelFont(132);
   frame_5592b1353d80__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__2->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__2->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__2->GetYaxis()->SetTickLength(0.02);
   frame_5592b1353d80__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1353d80__2->GetYaxis()->SetTitleFont(132);
   frame_5592b1353d80__2->GetZaxis()->SetLabelFont(132);
   frame_5592b1353d80__2->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1353d80__2->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__2->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1353d80__2->GetZaxis()->SetTitleFont(132);
   frame_5592b1353d80__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2015");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"0.3 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.54,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.54,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.53,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.44,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__0->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:23 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__1 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__1->Draw();
   c1_1__1->cd();
   c1_1__1->Range(2575,-282.0828,4075,1550.452);
   c1_1__1->SetFillColor(0);
   c1_1__1->SetBorderMode(0);
   c1_1__1->SetBorderSize(2);
   c1_1__1->SetTickx(1);
   c1_1__1->SetTicky(1);
   c1_1__1->SetLeftMargin(0.15);
   c1_1__1->SetRightMargin(0.05);
   c1_1__1->SetTopMargin(0.06);
   c1_1__1->SetBottomMargin(0.15);
   c1_1__1->SetFrameLineWidth(2);
   c1_1__1->SetFrameBorderMode(0);
   c1_1__1->SetFrameLineWidth(2);
   c1_1__1->SetFrameBorderMode(0);
   
   TH1D *frame_5592afc6e950__3 = new TH1D("frame_5592afc6e950__3","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592afc6e950__3->SetBinContent(1,1440.5);
   frame_5592afc6e950__3->SetMinimum(-7.202501);
   frame_5592afc6e950__3->SetMaximum(1440.5);
   frame_5592afc6e950__3->SetEntries(1);
   frame_5592afc6e950__3->SetDirectory(nullptr);
   frame_5592afc6e950__3->SetStats(0);
   frame_5592afc6e950__3->SetLineWidth(2);
   frame_5592afc6e950__3->SetMarkerStyle(20);
   frame_5592afc6e950__3->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592afc6e950__3->GetXaxis()->SetNdivisions(505);
   frame_5592afc6e950__3->GetXaxis()->SetLabelFont(132);
   frame_5592afc6e950__3->GetXaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__3->GetXaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__3->GetXaxis()->SetTitleSize(0.065);
   frame_5592afc6e950__3->GetXaxis()->SetTitleOffset(1);
   frame_5592afc6e950__3->GetXaxis()->SetTitleFont(12);
   frame_5592afc6e950__3->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592afc6e950__3->GetYaxis()->SetLabelFont(132);
   frame_5592afc6e950__3->GetYaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__3->GetYaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__3->GetYaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__3->GetYaxis()->SetTickLength(0.02);
   frame_5592afc6e950__3->GetYaxis()->SetTitleOffset(0.95);
   frame_5592afc6e950__3->GetYaxis()->SetTitleFont(132);
   frame_5592afc6e950__3->GetZaxis()->SetLabelFont(132);
   frame_5592afc6e950__3->GetZaxis()->SetLabelOffset(0.015);
   frame_5592afc6e950__3->GetZaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__3->GetZaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__3->GetZaxis()->SetTitleOffset(1.2);
   frame_5592afc6e950__3->GetZaxis()->SetTitleFont(132);
   frame_5592afc6e950__3->Draw("FUNC");
   
   Double_t data_2016_fx3003[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2016_fy3003[240] = { 597.525, 625.0903, 556.54, 559.9869, 615.8837, 608.0477, 562.9723, 573.0018, 628.1191, 608.9935, 533.2062, 575.187, 535.9424, 503.8135, 608.5615, 525.2786, 485.681,
   656.4067, 488.4908, 499.1006, 561.6546, 540.9559, 552.6933, 578.7755, 592.2746, 615.5413, 624.2079, 604.3931, 610.2916, 700.7281, 756.8279, 897.9348, 836.6729,
   1067.807, 1100.729, 1231.391, 1300.957, 1317.916, 1153.477, 999.5601, 848.1123, 744.8083, 693.4768, 597.7662, 550.0344, 562.4151, 485.9044, 539.616, 479.1666,
   457.6746, 427.2768, 444.6212, 443.8207, 359.7745, 447.6561, 375.3154, 431.9893, 386.0449, 379.2725, 368.3857, 406.5426, 385.9182, 396.4318, 432.2523, 375.7542,
   371.1638, 366.3102, 353.1233, 375.8315, 400.0656, 411.1587, 382.3091, 383.3703, 334.1088, 375.6696, 342.3699, 322.5606, 317.684, 342.2563, 378.4588, 362.5676,
   284.5816, 354.3431, 339.0855, 274.4751, 378.6269, 273.2335, 294.8668, 336.4298, 365.881, 307.7354, 353.9507, 301.1959, 351.7044, 330.6327, 301.3403, 286.2788,
   301.7251, 295.7223, 281.3618, 265.2142, 279.2715, 321.5589, 322.5649, 276.9852, 262.6315, 256.0533, 252.2391, 261.5068, 198.6973, 286.1731, 255.315, 262.1577,
   297.2073, 267.2242, 228.7754, 259.5259, 266.1771, 256.2776, 305.646, 311.2139, 340.1565, 374.1549, 387.0419, 357.8181, 252.2393, 297.3178, 253.4024, 212.3851,
   247.7959, 235.416, 203.4554, 252.8977, 190.7539, 212.1242, 218.5996, 233.8369, 192.9231, 154.5545, 251.4594, 275.86, 387.6269, 348.6217, 336.0097, 295.3349,
   191.5878, 180.8662, 186.8834, 231.8421, 331.6553, 316.8181, 325.3734, 311.6735, 216.4621, 212.8204, 187.9946, 152.9928, 172.1104, 186.9258, 167.0627, 192.2196,
   177.1942, 113.472, 154.1888, 222.4364, 179.0724, 174.7584, 237.2072, 248.8301, 157.6469, 180.5878, 158.8363, 129.3624, 123.123, 102.855, 110.2555, 140.3509,
   140.1255, 131.784, 128.4394, 102.9431, 130.7003, 112.1325, 111.8512, 103.0291, 128.9366, 93.11234, 120.6048, 125.3786, 93.3225, 127.9853, 103.7201, 138.3365,
   91.75243, 100.8485, 92.55003, 140.9205, 101.3344, 112.4447, 100.6632, 95.28145, 98.02982, 69.40009, 100.9895, 112.6587, 79.22392, 92.26997, 123.3596, 118.1612,
   103.5713, 75.33245, 70.22827, 98.23965, 62.47, 70.15775, 86.03598, 100.9674, 83.23608, 100.7271, 82.6992, 83.65841, 84.46791, 78.9218, 102.6065, 97.80628,
   65.71115, 92.24871, 72.92899, 74.31904, 80.16602, 63.33578, 85.88722, 58.70541, 69.15892, 63.47913, 42.51947, 33.3241, 67.96017, 53.7001, 47.82202 };
   Double_t data_2016_felx3003[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fely3003[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   Double_t data_2016_fehx3003[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fehy3003[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2016_fx3003,data_2016_fy3003,data_2016_felx3003,data_2016_fehx3003,data_2016_fely3003,data_2016_fehy3003);
   grae->SetName("data_2016");
   grae->SetTitle("Histogram of dh_2016_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20163003 = new TH1F("Graph_data_20163003","Histogram of dh_2016_plot__Jpsi_M",240,2680,4120);
   Graph_data_20163003->SetMinimum(18.46337);
   Graph_data_20163003->SetMaximum(1507.044);
   Graph_data_20163003->SetDirectory(nullptr);
   Graph_data_20163003->SetStats(0);
   Graph_data_20163003->SetLineWidth(2);
   Graph_data_20163003->SetMarkerStyle(20);
   Graph_data_20163003->GetXaxis()->SetNdivisions(505);
   Graph_data_20163003->GetXaxis()->SetLabelFont(132);
   Graph_data_20163003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20163003->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20163003->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20163003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20163003->GetXaxis()->SetTitleFont(132);
   Graph_data_20163003->GetYaxis()->SetLabelFont(132);
   Graph_data_20163003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20163003->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20163003->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20163003->GetYaxis()->SetTickLength(0.02);
   Graph_data_20163003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20163003->GetYaxis()->SetTitleFont(132);
   Graph_data_20163003->GetZaxis()->SetLabelFont(132);
   Graph_data_20163003->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20163003->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20163003->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20163003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20163003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20163003);
   
   grae->Draw("p");
   
   Double_t mod1_2016_fx4[292] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2947.5,
   2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980, 2981.25,
   2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5, 3010, 3012.5,
   3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080,
   3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160,
   3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240,
   3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320,
   3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400,
   3405, 3410, 3412.5, 3415, 3417.5, 3420, 3425, 3430, 3432.5, 3435, 3440, 3445, 3450, 3455, 3460, 3465,
   3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5, 3505, 3507.5, 3508.75, 3510, 3511.25, 3512.5,
   3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3550, 3552.5, 3553.75,
   3555, 3556.25, 3557.5, 3558.75, 3560, 3565, 3567.5, 3570, 3572.5, 3575, 3580, 3585, 3590, 3595, 3600, 3605,
   3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680,
   3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760,
   3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840,
   3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920,
   3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000,
   4000, 4005, 4005.005 };
   Double_t mod1_2016_fy4[292] = { 0, 595.0086, 595.0086, 592.337, 589.4369, 586.6032, 583.8423, 581.1614, 578.5689, 576.0748, 573.6904, 571.4293, 569.3074, 567.3435, 565.5604, 563.9853, 562.6511,
   561.5982, 560.8763, 560.5472, 560.6885, 561.3986, 562.804, 565.0695, 568.4116, 573.1204, 579.5906, 588.3678, 600.2212, 616.254, 638.0753, 668.0607, 687.1487,
   709.6903, 736.3489, 767.8766, 805.0767, 848.7182, 899.374, 957.1588, 1021.359, 1090, 1159.469, 1224.422, 1253.154, 1278.218, 1298.763, 1314.024, 1323.374,
   1326.396, 1322.886, 1312.879, 1296.656, 1274.716, 1247.743, 1216.554, 1145.134, 1067.598, 990.0899, 917.0046, 850.8945, 792.7908, 742.6774, 699.9341, 663.6691,
   632.9304, 606.8219, 584.5548, 565.4583, 548.9814, 522.1557, 501.3715, 484.8377, 471.3558, 460.1098, 450.5331, 442.2247, 434.8953, 428.3332, 422.3804, 416.9172,
   411.8523, 407.1146, 402.6486, 398.4101, 394.3639, 390.4816, 386.7401, 383.1205, 379.6071, 376.187, 372.8494, 369.5852, 366.3867, 363.2475, 360.1621, 357.1257,
   354.135, 351.1902, 348.3044, 345.5091, 342.8121, 340.1743, 337.563, 334.9682, 332.3881, 329.8225, 327.2719, 324.7363, 322.2161, 319.7115, 317.223, 314.7508,
   312.2955, 309.8574, 307.4373, 305.0357, 302.6533, 300.2911, 297.9499, 295.6311, 293.3359, 291.066, 288.8232, 286.61, 284.4292, 282.2842, 280.1792, 278.1197,
   276.1122, 274.1656, 272.291, 270.5033, 268.8227, 267.2771, 265.906, 264.7673, 263.949, 263.5911, 263.9283, 265.3775, 268.7104, 275.3251, 287.4679, 307.6874,
   335.9533, 363.9774, 372.526, 374.4818, 368.8839, 356.3748, 319.4002, 282.5857, 267.8719, 256.013, 239.5385, 229.6653, 223.4321, 219.0988, 215.7937, 213.1144,
   210.873, 208.968, 207.4701, 207.1279, 210.6308, 215.7276, 224.848, 239.881, 262.6485, 293.4559, 329.0064, 361.4279, 373.2289, 380.5102, 382.5148, 379.001,
   370.2885, 357.2, 286.0029, 254.4959, 231.3127, 216.1284, 207.3674, 203.606, 204.0718, 208.6969, 218.0312, 232.9922, 254.1926, 309.2676, 333.3169, 341.3897,
   345.8008, 346.1038, 342.2062, 334.3867, 323.2526, 263.4153, 235.7256, 214.1681, 198.8503, 188.5966, 177.845, 173.7025, 172.0736, 171.3706, 171.1875, 171.5724,
   172.7809, 175.2509, 179.5874, 186.3317, 195.1891, 203.6773, 206.695, 204.5742, 199.791, 184.239, 166.4714, 152.0345, 142.4086, 136.5294, 132.9035, 130.4608,
   128.601, 127.0253, 125.5919, 124.2328, 122.9143, 121.6191, 120.3379, 119.0662, 117.8012, 116.5419, 115.2877, 114.0387, 112.7951, 111.5571, 110.3252, 109.0996,
   107.8809, 106.6694, 105.4654, 104.2692, 103.0812, 101.9016, 100.7308, 99.56884, 98.41607, 97.27263, 96.13873, 95.01452, 93.90014, 92.79575, 91.70147, 90.61741,
   89.54368, 88.48039, 87.42761, 86.38543, 85.35394, 84.3332, 83.32329, 82.32425, 81.33615, 80.35904, 79.39298, 78.438, 77.49415, 76.56147, 75.63999, 74.72976,
   73.83081, 72.94315, 72.06684, 71.20188, 70.34831, 69.50616, 68.67543, 67.85616, 67.04837, 66.25206, 65.46727, 64.69401, 63.93229, 63.18213, 62.44355, 61.78634,
   61.78634, 61.78634, 0 };
   TGraph *graph = new TGraph(292,mod1_2016_fx4,mod1_2016_fy4);
   graph->SetName("mod1_2016");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_20164 = new TH1F("Graph_mod1_20164","Projection of model",292,2673.994,4126.006);
   Graph_mod1_20164->SetMinimum(0);
   Graph_mod1_20164->SetMaximum(1459.036);
   Graph_mod1_20164->SetDirectory(nullptr);
   Graph_mod1_20164->SetStats(0);
   Graph_mod1_20164->SetLineWidth(2);
   Graph_mod1_20164->SetMarkerStyle(20);
   Graph_mod1_20164->GetXaxis()->SetNdivisions(505);
   Graph_mod1_20164->GetXaxis()->SetLabelFont(132);
   Graph_mod1_20164->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_20164->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_20164->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_20164->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_20164->GetXaxis()->SetTitleFont(132);
   Graph_mod1_20164->GetYaxis()->SetLabelFont(132);
   Graph_mod1_20164->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_20164->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_20164->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_20164->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_20164->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_20164->GetYaxis()->SetTitleFont(132);
   Graph_mod1_20164->GetZaxis()->SetLabelFont(132);
   Graph_mod1_20164->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_20164->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_20164->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_20164->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_20164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_20164);
   
   graph->Draw("l");
   
   Double_t sig1_2016_fx5[323] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5,
   3413.75, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440, 3445, 3450, 3455,
   3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3496.25, 3497.5, 3498.75, 3500, 3501.25, 3502.5, 3505,
   3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3516.25, 3517.5, 3520, 3521.25, 3522.5, 3523.75, 3525, 3526.25,
   3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25, 3557.5,
   3558.75, 3560, 3562.5, 3565, 3567.5, 3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605, 3610,
   3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680, 3685,
   3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765,
   3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845,
   3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925,
   3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000,
   4005, 4005.005 };
   Double_t sig1_2016_fy5[323] = { 0, 13.11875, 13.11875, 13.68509, 14.35846, 15.08611, 15.87436, 16.7305, 17.66294, 18.68146, 19.79751, 21.02454, 22.37841, 23.87797, 25.54579, 27.40902, 29.50054,
   31.86055, 34.53858, 37.59624, 41.11085, 45.18061, 49.93156, 55.52783, 62.18537, 70.19335, 79.94502, 91.98446, 107.0782, 126.326, 151.3316, 166.6953, 184.4631,
   205.1064, 229.1892, 257.3728, 290.4066, 329.0916, 374.1941, 399.3445, 426.2854, 455.0148, 485.4796, 551.0658, 621.0747, 691.9062, 726.0259, 758.2335, 787.6645,
   813.4378, 834.7053, 850.7061, 860.8139, 864.6138, 861.901, 852.7128, 837.3272, 816.2427, 790.1405, 759.8353, 726.2198, 690.2091, 614.4845, 538.7845, 467.4901,
   434.3546, 403.1453, 373.9467, 346.7781, 321.609, 298.3723, 276.9755, 257.31, 222.7019, 193.5993, 169.109, 148.4446, 130.9376, 116.0389, 103.296, 92.34069,
   74.65256, 61.18914, 50.75586, 42.53932, 35.97482, 30.66264, 26.31442, 22.71909, 19.71909, 17.19533, 15.05659, 13.23214, 11.66653, 10.31583, 9.144893, 8.125422,
   7.234381, 6.452897, 5.76541, 5.159003, 4.622897, 4.148043, 3.726803, 3.35272, 3.020294, 2.724872, 2.462989, 2.234975, 2.053874, 1.951005, 1.934274, 1.964502,
   2.009333, 2.058604, 2.11056, 2.165174, 2.222648, 2.283221, 2.347162, 2.414771, 2.486384, 2.562381, 2.643194, 2.729311, 2.821288, 2.919766, 3.025479, 3.139278,
   3.262152, 3.395257, 3.539955, 3.697859, 3.870893, 4.061371, 4.272103, 4.506517, 4.768857, 5.064428, 5.399939, 5.783998, 6.227815, 6.746245, 7.359394, 8.095002,
   8.992473, 10.10951, 11.53382, 13.40488, 15.95671, 19.60486, 25.11837, 33.89094, 40.16986, 48.16154, 58.19487, 70.47046, 100.7876, 116.8122, 130.8515, 140.4331,
   142.8534, 143.4401, 142.1172, 138.9147, 127.4974, 111.2234, 92.73567, 74.4733, 58.12123, 44.4908, 33.70307, 25.47069, 19.33789, 11.54031, 7.358351, 5.057548,
   3.768928, 3.091318, 2.83732, 2.905684, 3.366887, 4.966847, 10.38621, 16.42539, 26.47175, 33.5772, 42.40822, 53.18722, 66.05076, 80.97504, 97.7037, 134.081,
   151.7331, 167.3358, 179.5664, 187.2911, 189.7551, 186.7178, 178.4976, 165.9147, 150.1464, 132.5324, 96.7914, 80.59685, 66.30248, 54.13538, 44.10663, 36.08769,
   29.87992, 22.05181, 19.20304, 20.56377, 26.06613, 36.25813, 52.05416, 74.06495, 101.4507, 130.7056, 144.1387, 155.5415, 164.0184, 168.8442, 169.5738, 166.115,
   158.7455, 148.0707, 120.2807, 90.10462, 63.33348, 42.66752, 28.21354, 18.79904, 13.01217, 9.666438, 7.078302, 6.9415, 7.657404, 8.796368, 10.36592, 12.55485,
   15.69543, 20.24807, 26.62468, 34.60097, 42.28765, 45.80335, 44.79772, 41.76757, 31.17455, 18.98138, 9.512136, 3.953121, 1.375884, 0.4127595, 0.1157481, 0.03886922,
   0.02195735, 0.01836977, 0.01716419, 0.01633414, 0.01559401, 0.01490844, 0.01427019, 0.01367483, 0.01311851, 0.01259782, 0.01210974, 0.01165154, 0.01122077, 0.01081525, 0.01043301, 0.01007224,
   0.009731347, 0.009408856, 0.009103437, 0.008813877, 0.008539072, 0.008278013, 0.008029776, 0.007793513, 0.007568447, 0.007353863, 0.007149105, 0.006953564, 0.006766681, 0.006587939, 0.006416858, 0.006252995,
   0.006095938, 0.005945304, 0.005800736, 0.005661905, 0.005528501, 0.005400237, 0.005276844, 0.00515807, 0.00504368, 0.004933455, 0.004827188, 0.004724685, 0.004625765, 0.004530258, 0.004438002, 0.004348846,
   0.004262649, 0.004179276, 0.004098601, 0.004020504, 0.003944873, 0.003871601, 0.003800587, 0.003731736, 0.003664958, 0.003600166, 0.003537281, 0.003476224, 0.003416924, 0.00335931, 0.003308658, 0.003308658,
   0.003308658, 0 };
   graph = new TGraph(323,sig1_2016_fx5,sig1_2016_fy5);
   graph->SetName("sig1_2016");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_20165 = new TH1F("Graph_sig1_20165","Projection of signal",323,2673.994,4126.006);
   Graph_sig1_20165->SetMinimum(0);
   Graph_sig1_20165->SetMaximum(951.0752);
   Graph_sig1_20165->SetDirectory(nullptr);
   Graph_sig1_20165->SetStats(0);
   Graph_sig1_20165->SetLineWidth(2);
   Graph_sig1_20165->SetMarkerStyle(20);
   Graph_sig1_20165->GetXaxis()->SetNdivisions(505);
   Graph_sig1_20165->GetXaxis()->SetLabelFont(132);
   Graph_sig1_20165->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_20165->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_20165->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_20165->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_20165->GetXaxis()->SetTitleFont(132);
   Graph_sig1_20165->GetYaxis()->SetLabelFont(132);
   Graph_sig1_20165->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_20165->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_20165->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_20165->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_20165->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_20165->GetYaxis()->SetTitleFont(132);
   Graph_sig1_20165->GetZaxis()->SetLabelFont(132);
   Graph_sig1_20165->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_20165->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_20165->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_20165->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_20165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_20165);
   
   graph->Draw("l");
   
   Double_t bkg1_2016_fx6[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2016_fy6[246] = { 0, 579.9208, 579.9208, 576.6909, 573.1262, 569.5733, 566.0324, 562.5033, 558.9862, 555.4809, 551.9874, 548.5059, 545.0363, 541.5785, 538.1326, 534.6986, 531.2764,
   527.8662, 524.4678, 521.0813, 517.7067, 514.344, 510.9932, 507.6542, 504.3271, 501.0119, 497.7086, 494.4172, 491.1376, 487.8699, 484.6141, 481.3702, 478.1382,
   474.918, 471.7098, 468.5134, 465.3289, 462.1562, 458.9955, 455.8466, 452.7096, 449.5845, 446.4713, 443.37, 440.2805, 437.2029, 434.1372, 431.0834, 428.0415,
   425.0114, 421.9933, 418.987, 415.9925, 413.01, 410.0394, 407.0806, 404.1337, 401.1987, 398.2756, 395.3643, 392.465, 389.5775, 386.7019, 383.8382, 380.9863,
   378.1464, 375.3183, 372.5021, 369.6978, 366.9054, 364.1248, 361.3561, 358.5993, 355.8544, 353.1214, 350.4003, 347.691, 344.9936, 342.3081, 339.6345, 336.9727,
   334.3229, 331.6849, 329.0588, 326.4446, 323.8422, 321.2518, 318.6732, 316.1065, 313.5517, 311.0088, 308.4777, 305.9586, 303.4513, 300.9559, 298.4723, 296.0007,
   293.5409, 291.0931, 288.6571, 286.2329, 283.8207, 281.4203, 279.0319, 276.6553, 274.2906, 271.9377, 269.5968, 267.2677, 264.9505, 262.6452, 260.3518, 258.0702,
   255.8006, 253.5428, 251.2969, 249.0628, 246.8407, 244.6304, 242.4321, 240.2456, 238.0709, 235.9082, 233.7574, 231.6184, 229.4913, 227.3761, 225.2727, 223.1813,
   221.1017, 219.034, 216.9782, 214.9343, 212.9023, 210.8821, 208.8738, 206.8774, 204.8929, 202.9203, 200.9595, 199.0106, 197.0736, 195.1485, 193.2353, 191.3339,
   189.4445, 187.5669, 185.7012, 183.8473, 182.0054, 180.1753, 178.3571, 176.5508, 174.7564, 172.9739, 171.2032, 169.4444, 167.6975, 165.9625, 164.2394, 162.5281,
   160.8287, 159.1413, 157.4656, 155.8019, 154.1501, 152.5101, 150.882, 149.2658, 147.6615, 146.069, 144.4885, 142.9198, 141.363, 139.8181, 138.285, 136.7639,
   135.2546, 133.7572, 132.2717, 130.798, 129.3363, 127.8864, 126.4484, 125.0223, 123.6081, 122.2057, 120.8153, 119.4367, 118.07, 116.7152, 115.3722, 114.0412,
   112.722, 111.4147, 110.1193, 108.8357, 107.5641, 106.3043, 105.0564, 103.8204, 102.5963, 101.384, 100.1836, 98.99516, 97.81855, 96.65383, 95.50098, 94.36002,
   93.23094, 92.11374, 91.00842, 89.91498, 88.83342, 87.76374, 86.70595, 85.66003, 84.626, 83.60385, 82.59357, 81.59518, 80.60867, 79.63405, 78.6713, 77.72043,
   76.78145, 75.85434, 74.93912, 74.03578, 73.14432, 72.26474, 71.39704, 70.54122, 69.69729, 68.86523, 68.04506, 67.23676, 66.44035, 65.65582, 64.88317, 64.1224,
   63.37351, 62.70726, 62.70726, 62.70726, 0 };
   graph = new TGraph(246,bkg1_2016_fx6,bkg1_2016_fy6);
   graph->SetName("bkg1_2016");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_20166 = new TH1F("Graph_bkg1_20166","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_20166->SetMinimum(0);
   Graph_bkg1_20166->SetMaximum(637.9128);
   Graph_bkg1_20166->SetDirectory(nullptr);
   Graph_bkg1_20166->SetStats(0);
   Graph_bkg1_20166->SetLineWidth(2);
   Graph_bkg1_20166->SetMarkerStyle(20);
   Graph_bkg1_20166->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_20166->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_20166->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20166->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_20166->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_20166->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20166->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_20166->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_20166->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20166->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_20166->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_20166->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_20166->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20166->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_20166->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_20166->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_20166->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_20166->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_20166->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_20166->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_20166);
   
   graph->Draw("l");
   
   Double_t data_2016_fx3004[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2016_fy3004[240] = { 597.525, 625.0903, 556.54, 559.9869, 615.8837, 608.0477, 562.9723, 573.0018, 628.1191, 608.9935, 533.2062, 575.187, 535.9424, 503.8135, 608.5615, 525.2786, 485.681,
   656.4067, 488.4908, 499.1006, 561.6546, 540.9559, 552.6933, 578.7755, 592.2746, 615.5413, 624.2079, 604.3931, 610.2916, 700.7281, 756.8279, 897.9348, 836.6729,
   1067.807, 1100.729, 1231.391, 1300.957, 1317.916, 1153.477, 999.5601, 848.1123, 744.8083, 693.4768, 597.7662, 550.0344, 562.4151, 485.9044, 539.616, 479.1666,
   457.6746, 427.2768, 444.6212, 443.8207, 359.7745, 447.6561, 375.3154, 431.9893, 386.0449, 379.2725, 368.3857, 406.5426, 385.9182, 396.4318, 432.2523, 375.7542,
   371.1638, 366.3102, 353.1233, 375.8315, 400.0656, 411.1587, 382.3091, 383.3703, 334.1088, 375.6696, 342.3699, 322.5606, 317.684, 342.2563, 378.4588, 362.5676,
   284.5816, 354.3431, 339.0855, 274.4751, 378.6269, 273.2335, 294.8668, 336.4298, 365.881, 307.7354, 353.9507, 301.1959, 351.7044, 330.6327, 301.3403, 286.2788,
   301.7251, 295.7223, 281.3618, 265.2142, 279.2715, 321.5589, 322.5649, 276.9852, 262.6315, 256.0533, 252.2391, 261.5068, 198.6973, 286.1731, 255.315, 262.1577,
   297.2073, 267.2242, 228.7754, 259.5259, 266.1771, 256.2776, 305.646, 311.2139, 340.1565, 374.1549, 387.0419, 357.8181, 252.2393, 297.3178, 253.4024, 212.3851,
   247.7959, 235.416, 203.4554, 252.8977, 190.7539, 212.1242, 218.5996, 233.8369, 192.9231, 154.5545, 251.4594, 275.86, 387.6269, 348.6217, 336.0097, 295.3349,
   191.5878, 180.8662, 186.8834, 231.8421, 331.6553, 316.8181, 325.3734, 311.6735, 216.4621, 212.8204, 187.9946, 152.9928, 172.1104, 186.9258, 167.0627, 192.2196,
   177.1942, 113.472, 154.1888, 222.4364, 179.0724, 174.7584, 237.2072, 248.8301, 157.6469, 180.5878, 158.8363, 129.3624, 123.123, 102.855, 110.2555, 140.3509,
   140.1255, 131.784, 128.4394, 102.9431, 130.7003, 112.1325, 111.8512, 103.0291, 128.9366, 93.11234, 120.6048, 125.3786, 93.3225, 127.9853, 103.7201, 138.3365,
   91.75243, 100.8485, 92.55003, 140.9205, 101.3344, 112.4447, 100.6632, 95.28145, 98.02982, 69.40009, 100.9895, 112.6587, 79.22392, 92.26997, 123.3596, 118.1612,
   103.5713, 75.33245, 70.22827, 98.23965, 62.47, 70.15775, 86.03598, 100.9674, 83.23608, 100.7271, 82.6992, 83.65841, 84.46791, 78.9218, 102.6065, 97.80628,
   65.71115, 92.24871, 72.92899, 74.31904, 80.16602, 63.33578, 85.88722, 58.70541, 69.15892, 63.47913, 42.51947, 33.3241, 67.96017, 53.7001, 47.82202 };
   Double_t data_2016_felx3004[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fely3004[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   Double_t data_2016_fehx3004[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fehy3004[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   grae = new TGraphAsymmErrors(240,data_2016_fx3004,data_2016_fy3004,data_2016_felx3004,data_2016_fehx3004,data_2016_fely3004,data_2016_fehy3004);
   grae->SetName("data_2016");
   grae->SetTitle("Histogram of dh_2016_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20163004 = new TH1F("Graph_data_20163004","Histogram of dh_2016_plot__Jpsi_M",240,2680,4120);
   Graph_data_20163004->SetMinimum(18.46337);
   Graph_data_20163004->SetMaximum(1507.044);
   Graph_data_20163004->SetDirectory(nullptr);
   Graph_data_20163004->SetStats(0);
   Graph_data_20163004->SetLineWidth(2);
   Graph_data_20163004->SetMarkerStyle(20);
   Graph_data_20163004->GetXaxis()->SetNdivisions(505);
   Graph_data_20163004->GetXaxis()->SetLabelFont(132);
   Graph_data_20163004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20163004->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20163004->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20163004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20163004->GetXaxis()->SetTitleFont(132);
   Graph_data_20163004->GetYaxis()->SetLabelFont(132);
   Graph_data_20163004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20163004->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20163004->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20163004->GetYaxis()->SetTickLength(0.02);
   Graph_data_20163004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20163004->GetYaxis()->SetTitleFont(132);
   Graph_data_20163004->GetZaxis()->SetLabelFont(132);
   Graph_data_20163004->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20163004->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20163004->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20163004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20163004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20163004);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2016","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2016","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2016","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2016","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592afc6e950__4 = new TH1D("frame_5592afc6e950__4","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592afc6e950__4->SetBinContent(1,1440.5);
   frame_5592afc6e950__4->SetMinimum(-7.202501);
   frame_5592afc6e950__4->SetMaximum(1440.5);
   frame_5592afc6e950__4->SetEntries(1);
   frame_5592afc6e950__4->SetDirectory(nullptr);
   frame_5592afc6e950__4->SetStats(0);
   frame_5592afc6e950__4->SetLineWidth(2);
   frame_5592afc6e950__4->SetMarkerStyle(20);
   frame_5592afc6e950__4->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592afc6e950__4->GetXaxis()->SetNdivisions(505);
   frame_5592afc6e950__4->GetXaxis()->SetLabelFont(132);
   frame_5592afc6e950__4->GetXaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__4->GetXaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__4->GetXaxis()->SetTitleSize(0.065);
   frame_5592afc6e950__4->GetXaxis()->SetTitleOffset(1);
   frame_5592afc6e950__4->GetXaxis()->SetTitleFont(12);
   frame_5592afc6e950__4->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592afc6e950__4->GetYaxis()->SetLabelFont(132);
   frame_5592afc6e950__4->GetYaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__4->GetYaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__4->GetYaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__4->GetYaxis()->SetTickLength(0.02);
   frame_5592afc6e950__4->GetYaxis()->SetTitleOffset(0.95);
   frame_5592afc6e950__4->GetYaxis()->SetTitleFont(132);
   frame_5592afc6e950__4->GetZaxis()->SetLabelFont(132);
   frame_5592afc6e950__4->GetZaxis()->SetLabelOffset(0.015);
   frame_5592afc6e950__4->GetZaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__4->GetZaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__4->GetZaxis()->SetTitleOffset(1.2);
   frame_5592afc6e950__4->GetZaxis()->SetTitleFont(132);
   frame_5592afc6e950__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2016");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"1.7 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.48,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.48,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.47,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.38,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__1->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> Fig2c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2c()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:24 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__2 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__2->Draw();
   c1_1__2->cd();
   c1_1__2->Range(2575,-297.3178,4075,1634.191);
   c1_1__2->SetFillColor(0);
   c1_1__2->SetBorderMode(0);
   c1_1__2->SetBorderSize(2);
   c1_1__2->SetTickx(1);
   c1_1__2->SetTicky(1);
   c1_1__2->SetLeftMargin(0.15);
   c1_1__2->SetRightMargin(0.05);
   c1_1__2->SetTopMargin(0.06);
   c1_1__2->SetBottomMargin(0.15);
   c1_1__2->SetFrameLineWidth(2);
   c1_1__2->SetFrameBorderMode(0);
   c1_1__2->SetFrameLineWidth(2);
   c1_1__2->SetFrameBorderMode(0);
   
   TH1D *frame_5592b1fca9e0__5 = new TH1D("frame_5592b1fca9e0__5","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1fca9e0__5->SetBinContent(1,1518.3);
   frame_5592b1fca9e0__5->SetMinimum(-7.5915);
   frame_5592b1fca9e0__5->SetMaximum(1518.3);
   frame_5592b1fca9e0__5->SetEntries(1);
   frame_5592b1fca9e0__5->SetDirectory(nullptr);
   frame_5592b1fca9e0__5->SetStats(0);
   frame_5592b1fca9e0__5->SetLineWidth(2);
   frame_5592b1fca9e0__5->SetMarkerStyle(20);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1fca9e0__5->GetXaxis()->SetNdivisions(505);
   frame_5592b1fca9e0__5->GetXaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__5->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitleOffset(1);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitleFont(12);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1fca9e0__5->GetYaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__5->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__5->GetYaxis()->SetTickLength(0.02);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__5->GetZaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__5->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1fca9e0__5->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__5->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1fca9e0__5->GetZaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__5->Draw("FUNC");
   
   Double_t data_2017_fx3005[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2017_fy3005[240] = { 501.6996, 603.4691, 547.1569, 587.4346, 537.6204, 649.3459, 581.603, 578.0314, 630.8668, 612.3833, 577.2947, 513.8755, 586.2418, 497.744, 527.2413, 587.4656, 609.9818,
   570.1542, 530.0804, 596.8066, 584.5387, 611.2499, 584.3725, 531.5904, 581.838, 585.1505, 639.3672, 575.7779, 621.2445, 719.6819, 861.7023, 809.3324, 855.73,
   1042.74, 1198.605, 1326.968, 1391.58, 1305.446, 1155.207, 1020.634, 817.0648, 732.3897, 704.2166, 639.1008, 535.5858, 518.446, 444.9199, 468.5887, 521.9417,
   489.5992, 492.5727, 447.483, 424.7482, 457.1438, 465.5164, 445.1569, 421.4131, 389.3988, 374.2582, 440.6869, 359.4325, 396.6713, 425.6676, 406.2512, 450.9666,
   337.2182, 359.9932, 400.821, 314.8958, 355.4445, 379.1749, 367.814, 368.0179, 348.3025, 346.2372, 302.5476, 346.9807, 335.9594, 347.6627, 303.5002, 345.9947,
   354.5906, 333.1948, 369.0268, 325.22, 332.7372, 354.9381, 313.2644, 289.5063, 332.0647, 301.9291, 310.8558, 336.0932, 318.4781, 348.6875, 295.5219, 270.8799,
   318.4163, 336.3431, 257.1224, 355.4581, 285.3382, 268.8719, 302.1996, 319.0014, 280.9042, 280.1249, 241.3791, 193.6655, 254.6739, 307.7905, 251.4029, 227.9086,
   279.574, 286.1293, 294.1117, 309.8847, 273.9446, 266.3971, 373.4503, 339.7401, 382.4257, 406.7843, 432.6182, 374.0701, 359.479, 295.0846, 251.1141, 211.9675,
   208.0229, 219.9808, 235.063, 244.9402, 184.0174, 192.6323, 200.6813, 210.5199, 224.9668, 207.9872, 291.1894, 237.0876, 349.3932, 398.0245, 337.78, 272.2401,
   245.23, 208.5468, 205.0384, 243.2897, 274.5254, 333.5373, 344.8473, 314.336, 242.9185, 176.3646, 146.1366, 204.2029, 156.9255, 185.3874, 146.9915, 156.0903,
   155.389, 132.829, 177.526, 197.9881, 232.084, 227.6815, 183.2518, 153.3611, 255.4101, 191.9596, 149.2462, 176.6852, 144.8218, 157.2148, 110.155, 113.5887,
   151.9051, 95.14975, 125.9759, 118.4096, 118.0067, 128.7673, 126.1659, 127.119, 89.30043, 95.61823, 82.94438, 108.0259, 110.527, 98.59982, 114.1051, 109.8332,
   124.4634, 89.36426, 112.4442, 103.0555, 88.50131, 122.716, 108.4819, 121.8291, 78.09982, 125.4527, 88.54617, 96.48995, 108.0135, 83.49766, 80.24775, 90.63782,
   106.1085, 89.03837, 73.01093, 76.85183, 102.2629, 92.58015, 97.02637, 79.33338, 94.40846, 93.95811, 72.8596, 89.80511, 91.14484, 64.16142, 79.29124, 87.2817,
   57.57542, 57.31093, 61.7682, 107.6424, 80.39297, 67.01454, 75.96922, 71.26968, 84.67219, 55.07842, 57.67918, 71.84982, 66.23166, 69.63651, 57.58603 };
   Double_t data_2017_felx3005[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fely3005[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   Double_t data_2017_fehx3005[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fehy3005[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2017_fx3005,data_2017_fy3005,data_2017_felx3005,data_2017_fehx3005,data_2017_fely3005,data_2017_fehy3005);
   grae->SetName("data_2017");
   grae->SetTitle("Histogram of dh_2017_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20173005 = new TH1F("Graph_data_20173005","Histogram of dh_2017_plot__Jpsi_M",240,2680,4120);
   Graph_data_20173005->SetMinimum(37.77062);
   Graph_data_20173005->SetMaximum(1586.403);
   Graph_data_20173005->SetDirectory(nullptr);
   Graph_data_20173005->SetStats(0);
   Graph_data_20173005->SetLineWidth(2);
   Graph_data_20173005->SetMarkerStyle(20);
   Graph_data_20173005->GetXaxis()->SetNdivisions(505);
   Graph_data_20173005->GetXaxis()->SetLabelFont(132);
   Graph_data_20173005->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20173005->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20173005->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20173005->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20173005->GetXaxis()->SetTitleFont(132);
   Graph_data_20173005->GetYaxis()->SetLabelFont(132);
   Graph_data_20173005->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20173005->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20173005->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20173005->GetYaxis()->SetTickLength(0.02);
   Graph_data_20173005->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20173005->GetYaxis()->SetTitleFont(132);
   Graph_data_20173005->GetZaxis()->SetLabelFont(132);
   Graph_data_20173005->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20173005->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20173005->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20173005->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20173005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20173005);
   
   grae->Draw("p");
   
   Double_t mod1_2017_fx7[298] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2947.5,
   2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980, 2981.25,
   2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5, 3010, 3012.5,
   3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080,
   3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160,
   3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240,
   3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320,
   3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3397.5,
   3400, 3405, 3407.5, 3410, 3412.5, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5,
   3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5,
   3505, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5,
   3540, 3542.5, 3545, 3550, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3565, 3567.5, 3570, 3572.5, 3575,
   3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650,
   3655, 3660, 3665, 3670, 3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730,
   3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810,
   3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890,
   3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970,
   3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005, 4005.005 };
   Double_t mod1_2017_fy7[298] = { 0, 599.9098, 599.9098, 597.2092, 594.2794, 591.4184, 588.633, 585.9306, 583.3201, 580.8117, 578.4172, 576.1508, 574.0288, 572.071, 570.3009, 568.7467, 567.4428,
   566.4309, 565.7627, 565.5024, 565.7305, 566.5494, 568.0903, 570.5242, 574.0761, 579.0472, 585.8473, 595.0431, 607.4332, 624.1632, 646.904, 678.1225, 697.9844,
   721.4324, 749.1557, 781.9349, 820.6044, 865.9627, 918.6047, 978.6495, 1045.356, 1116.674, 1188.851, 1256.34, 1286.196, 1312.243, 1333.597, 1349.465, 1359.194,
   1362.353, 1358.728, 1348.358, 1331.532, 1308.77, 1280.782, 1248.416, 1174.293, 1093.82, 1013.377, 937.5256, 868.9176, 808.6234, 756.6264, 712.2827, 674.6659,
   642.7878, 615.7177, 592.6365, 572.8476, 555.7791, 528.0054, 506.5054, 489.419, 475.5018, 463.9064, 454.0446, 445.4999, 437.9719, 431.2408, 425.1425, 419.5527,
   414.3767, 409.5406, 404.9867, 400.6693, 396.5517, 392.6046, 388.8038, 385.1298, 381.5664, 378.1001, 374.7197, 371.4159, 368.1806, 365.0072, 361.8899, 358.824,
   355.8059, 352.8359, 349.9276, 347.1138, 344.4027, 341.7536, 339.1327, 336.5296, 333.9424, 331.3713, 328.8165, 326.2784, 323.7572, 321.2535, 318.7677, 316.3004,
   313.852, 311.4234, 309.0153, 306.6286, 304.2643, 301.9236, 299.6079, 297.3188, 295.0581, 292.8283, 290.6318, 288.4721, 286.3529, 284.2792, 282.2568, 280.2931,
   278.3976, 276.5822, 274.8627, 273.2598, 271.8017, 270.5271, 269.4913, 268.7749, 268.5007, 268.8638, 270.1919, 273.0665, 278.5639, 288.6347, 306.4127, 319.3623,
   335.4531, 375.7139, 397.0608, 415.6319, 427.9669, 431.1027, 428.7159, 423.699, 406.652, 382.8103, 355.873, 329.2539, 305.3113, 285.1807, 269.0315, 256.4616,
   246.8328, 233.8364, 225.9101, 220.6254, 216.7647, 213.7641, 211.3565, 209.3842, 207.8724, 207.5519, 211.1401, 216.3306, 225.6052, 240.8813, 264.008, 295.2953,
   331.397, 364.3234, 376.3109, 383.7113, 385.7561, 382.2001, 373.3677, 360.0941, 287.8776, 255.9255, 232.4261, 217.0527, 208.2112, 204.4644, 205.0403, 209.8865,
   219.5825, 235.0836, 257.0269, 314.0032, 338.8869, 347.2459, 351.8219, 352.1537, 348.1458, 340.086, 328.6018, 266.8577, 238.2891, 216.0562, 200.2705, 189.7174,
   178.6922, 174.4989, 172.9075, 172.2794, 172.1984, 172.7188, 174.1126, 176.8444, 181.5563, 188.8225, 198.3303, 207.4461, 210.7574, 208.5619, 203.5415, 187.1497,
   168.4068, 153.1974, 143.0923, 136.962, 133.2222, 130.7376, 128.8709, 127.3054, 125.8906, 124.5543, 123.2608, 121.9916, 120.7371, 119.4922, 118.2542, 117.0219,
   115.7948, 114.5728, 113.3562, 112.1453, 110.9405, 109.7422, 108.5507, 107.3666, 106.1902, 105.0218, 103.8617, 102.7103, 101.5678, 100.4345, 99.31059, 98.19627,
   97.09174, 95.99719, 94.91278, 93.83864, 92.77491, 91.72172, 90.67919, 89.64741, 88.62648, 87.61649, 86.61753, 85.62967, 84.65297, 83.68751, 82.73335, 81.79054,
   80.85913, 79.93918, 79.03072, 78.13381, 77.24847, 76.37476, 75.51269, 74.66232, 73.82365, 72.99674, 72.18159, 71.37824, 70.58671, 69.80703, 69.03921, 68.28327,
   67.53924, 66.80713, 66.08696, 65.37874, 64.68249, 64.06387, 64.06387, 64.06387, 0 };
   TGraph *graph = new TGraph(298,mod1_2017_fx7,mod1_2017_fy7);
   graph->SetName("mod1_2017");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_20177 = new TH1F("Graph_mod1_20177","Projection of model",298,2673.994,4126.006);
   Graph_mod1_20177->SetMinimum(0);
   Graph_mod1_20177->SetMaximum(1498.588);
   Graph_mod1_20177->SetDirectory(nullptr);
   Graph_mod1_20177->SetStats(0);
   Graph_mod1_20177->SetLineWidth(2);
   Graph_mod1_20177->SetMarkerStyle(20);
   Graph_mod1_20177->GetXaxis()->SetNdivisions(505);
   Graph_mod1_20177->GetXaxis()->SetLabelFont(132);
   Graph_mod1_20177->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_20177->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_20177->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_20177->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_20177->GetXaxis()->SetTitleFont(132);
   Graph_mod1_20177->GetYaxis()->SetLabelFont(132);
   Graph_mod1_20177->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_20177->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_20177->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_20177->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_20177->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_20177->GetYaxis()->SetTitleFont(132);
   Graph_mod1_20177->GetZaxis()->SetLabelFont(132);
   Graph_mod1_20177->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_20177->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_20177->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_20177->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_20177->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_20177);
   
   graph->Draw("l");
   
   Double_t sig1_2017_fx8[325] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3402.5, 3405, 3407.5, 3410,
   3411.25, 3412.5, 3413.75, 3415, 3416.25, 3417.5, 3418.75, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440,
   3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3498.75, 3500, 3501.25,
   3502.5, 3505, 3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3516.25, 3517.5, 3520, 3521.25, 3522.5, 3523.75,
   3525, 3526.25, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555,
   3556.25, 3557.5, 3558.75, 3560, 3562.5, 3565, 3567.5, 3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600,
   3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675,
   3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755,
   3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835,
   3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915,
   3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995,
   4000, 4000, 4005, 4005.005 };
   Double_t sig1_2017_fy8[325] = { 0, 13.7802, 13.7802, 14.36989, 15.07093, 15.82838, 16.64882, 17.53979, 18.51005, 19.56977, 20.73083, 22.0072, 23.41536, 24.97491, 26.70925, 28.64663, 30.82119,
   33.27469, 36.05858, 39.23686, 42.88986, 47.11958, 52.05694, 57.87246, 64.79045, 73.11131, 83.24353, 95.75231, 111.4339, 131.4306, 157.4086, 173.3696, 191.8277,
   213.273, 238.2912, 267.5691, 301.8855, 342.0723, 388.9255, 415.052, 443.0385, 472.8828, 504.5299, 572.6612, 645.3869, 718.967, 754.4107, 787.8682, 818.4414,
   845.2151, 867.3082, 883.9304, 894.4309, 898.379, 895.5618, 886.018, 870.0366, 848.1351, 821.0214, 789.5416, 754.6232, 717.2166, 638.5568, 559.9225, 485.8648,
   451.445, 419.0262, 388.696, 360.4746, 334.3303, 310.1932, 287.9674, 267.5401, 231.5916, 201.3621, 175.9239, 154.46, 136.2759, 120.8013, 107.5662, 96.18797,
   77.81792, 63.83656, 53.00297, 44.47224, 37.65775, 32.14428, 27.63232, 23.90259, 20.79145, 18.17519, 15.95907, 14.06961, 12.44923, 11.0523, 9.842324, 8.789922,
   7.871174, 7.066492, 6.359724, 5.737471, 5.188551, 4.703583, 4.274654, 3.895077, 3.559163, 3.262106, 3.000332, 2.774215, 2.59734, 2.502275, 2.497274, 2.541683,
   2.601939, 2.667539, 2.736719, 2.809518, 2.886218, 2.96715, 3.052685, 3.143237, 3.239272, 3.341317, 3.449966, 3.565897, 3.689882, 3.822806, 3.965691, 4.119716,
   4.286253, 4.466911, 4.663581, 4.878505, 5.114359, 5.374363, 5.662426, 5.983323, 6.342963, 6.748736, 7.20999, 7.738723, 8.350562, 9.066218, 9.913732, 10.9318,
   12.17537, 13.72497, 15.70295, 18.30395, 21.85453, 26.93458, 34.61733, 46.8478, 55.60415, 66.75065, 80.7463, 97.87105, 117.9768, 140.1669, 162.5232, 182.1083,
   189.7782, 195.4721, 198.8456, 199.6599, 197.8092, 193.3352, 186.4246, 177.3916, 154.6697, 128.8579, 103.3601, 80.52792, 61.49361, 46.42607, 34.92424, 26.35196,
   15.44084, 9.57225, 6.324584, 4.483653, 3.487182, 3.068683, 3.070725, 3.518508, 5.140516, 10.64626, 16.78051, 26.98368, 43.16758, 54.1135, 67.17599, 82.3309,
   99.31795, 136.257, 154.1819, 170.0261, 182.4465, 190.2919, 192.7962, 189.7148, 181.3712, 168.5982, 152.5911, 134.7104, 98.42915, 81.99103, 67.48302, 55.13596,
   44.96139, 36.82924, 30.53839, 22.62443, 19.7864, 21.25436, 26.97588, 37.52893, 53.86572, 76.62151, 104.9305, 135.1705, 149.056, 160.8431, 169.6062, 174.5958,
   175.3519, 171.7793, 164.1649, 153.1344, 124.4174, 93.23455, 65.57105, 44.2177, 29.28494, 19.56102, 13.58685, 10.13623, 7.478037, 7.357095, 8.122653, 9.332925,
   10.99933, 13.32296, 16.65659, 21.48893, 28.2572, 36.72332, 44.88204, 48.61371, 47.5464, 44.33027, 33.08702, 20.14538, 10.09488, 4.194661, 1.459268, 0.4370764,
   0.121886, 0.04033794, 0.02243429, 0.01866929, 0.01742925, 0.01658486, 0.01583326, 0.01513716, 0.01448912, 0.01388462, 0.01331977, 0.0127911, 0.01229553, 0.01183029, 0.01139292, 0.01098118,
   0.01059307, 0.01022677, 0.009880643, 0.009553204, 0.009243099, 0.008949097, 0.008670076, 0.008405012, 0.008152966, 0.007913078, 0.00768456, 0.007466684, 0.007258784, 0.007060243, 0.006870493, 0.006689009,
   0.006515304, 0.006348927, 0.00618946, 0.006036515, 0.00588973, 0.005748768, 0.005613318, 0.005483086, 0.005357799, 0.005237203, 0.005121059, 0.005009143, 0.004901245, 0.00479717, 0.004696732, 0.004599759,
   0.004506088, 0.004415565, 0.004328045, 0.004243393, 0.00416148, 0.004082185, 0.004005394, 0.003930998, 0.003858894, 0.003788987, 0.003721184, 0.003655399, 0.003591549, 0.003529556, 0.003469345, 0.003410847,
   0.003359419, 0.003359419, 0.003359419, 0 };
   graph = new TGraph(325,sig1_2017_fx8,sig1_2017_fy8);
   graph->SetName("sig1_2017");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_20178 = new TH1F("Graph_sig1_20178","Projection of signal",325,2673.994,4126.006);
   Graph_sig1_20178->SetMinimum(0);
   Graph_sig1_20178->SetMaximum(988.2169);
   Graph_sig1_20178->SetDirectory(nullptr);
   Graph_sig1_20178->SetStats(0);
   Graph_sig1_20178->SetLineWidth(2);
   Graph_sig1_20178->SetMarkerStyle(20);
   Graph_sig1_20178->GetXaxis()->SetNdivisions(505);
   Graph_sig1_20178->GetXaxis()->SetLabelFont(132);
   Graph_sig1_20178->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_20178->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_20178->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_20178->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_20178->GetXaxis()->SetTitleFont(132);
   Graph_sig1_20178->GetYaxis()->SetLabelFont(132);
   Graph_sig1_20178->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_20178->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_20178->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_20178->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_20178->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_20178->GetYaxis()->SetTitleFont(132);
   Graph_sig1_20178->GetZaxis()->SetLabelFont(132);
   Graph_sig1_20178->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_20178->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_20178->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_20178->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_20178->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_20178);
   
   graph->Draw("l");
   
   Double_t bkg1_2017_fx9[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2017_fy9[246] = { 0, 584.3607, 584.3607, 581.0777, 577.4545, 573.8436, 570.245, 566.6587, 563.0847, 559.523, 555.9736, 552.4365, 548.9117, 545.3993, 541.8991, 538.4112, 534.9356,
   531.4724, 528.0214, 524.5827, 521.1563, 517.7423, 514.3405, 510.951, 507.5739, 504.209, 500.8565, 497.5162, 494.1882, 490.8726, 487.5692, 484.2782, 480.9994,
   477.733, 474.4788, 471.237, 468.0074, 464.7902, 461.5852, 458.3926, 455.2123, 452.0442, 448.8885, 445.7451, 442.6139, 439.4951, 436.3886, 433.2943, 430.2124,
   427.1428, 424.0855, 421.0404, 418.0077, 414.9873, 411.9792, 408.9834, 405.9999, 403.0287, 400.0697, 397.1231, 394.1888, 391.2668, 388.3571, 385.4597, 382.5746,
   379.7018, 376.8413, 373.9931, 371.1572, 368.3336, 365.5223, 362.7233, 359.9367, 357.1623, 354.4002, 351.6504, 348.9129, 346.1877, 343.4749, 340.7743, 338.086,
   335.41, 332.7464, 330.095, 327.4559, 324.8292, 322.2147, 319.6125, 317.0227, 314.4451, 311.8798, 309.3269, 306.7862, 304.2579, 301.7418, 299.2381, 296.7466,
   294.2675, 291.8006, 289.3461, 286.9038, 284.4739, 282.0562, 279.6509, 277.2579, 274.8771, 272.5087, 270.1526, 267.8087, 265.4772, 263.158, 260.851, 258.5564,
   256.2741, 254.0041, 251.7464, 249.5009, 247.2678, 245.047, 242.8385, 240.6423, 238.4584, 236.2868, 234.1274, 231.9804, 229.8457, 227.7233, 225.6132, 223.5154,
   221.4299, 219.3567, 217.2958, 215.2472, 213.211, 211.187, 209.1753, 207.1759, 205.1888, 203.214, 201.2515, 199.3014, 197.3635, 195.4379, 193.5246, 191.6236,
   189.735, 187.8586, 185.9945, 184.1428, 182.3033, 180.4761, 178.6613, 176.8587, 175.0684, 173.2905, 171.5248, 169.7715, 168.0304, 166.3017, 164.5852, 162.8811,
   161.1892, 159.5097, 157.8424, 156.1875, 154.5448, 152.9145, 151.2965, 149.6907, 148.0973, 146.5161, 144.9473, 143.3908, 141.8466, 140.3146, 138.795, 137.2877,
   135.7927, 134.3099, 132.8395, 131.3814, 129.9356, 128.5021, 127.0809, 125.6719, 124.2753, 122.891, 121.519, 120.1593, 118.8119, 117.4768, 116.154, 114.8435,
   113.5453, 112.2594, 110.9858, 109.7245, 108.4755, 107.2388, 106.0145, 104.8024, 103.6026, 102.4151, 101.2399, 100.077, 98.92645, 97.78818, 96.6622, 95.54853,
   94.44715, 93.35808, 92.28131, 91.21685, 90.16468, 89.12482, 88.09725, 87.08199, 86.07903, 85.08837, 84.11002, 83.14396, 82.19021, 81.24876, 80.31961, 79.40276,
   78.49821, 77.60596, 76.72602, 75.85838, 75.00304, 74.16, 73.32926, 72.51082, 71.70469, 70.91086, 70.12932, 69.36009, 68.60317, 67.85854, 67.12621, 66.40619,
   65.69847, 65.06975, 65.06975, 65.06975, 0 };
   graph = new TGraph(246,bkg1_2017_fx9,bkg1_2017_fy9);
   graph->SetName("bkg1_2017");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_20179 = new TH1F("Graph_bkg1_20179","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_20179->SetMinimum(0);
   Graph_bkg1_20179->SetMaximum(642.7968);
   Graph_bkg1_20179->SetDirectory(nullptr);
   Graph_bkg1_20179->SetStats(0);
   Graph_bkg1_20179->SetLineWidth(2);
   Graph_bkg1_20179->SetMarkerStyle(20);
   Graph_bkg1_20179->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_20179->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_20179->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20179->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_20179->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_20179->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20179->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_20179->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_20179->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20179->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_20179->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_20179->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_20179->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20179->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_20179->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_20179->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_20179->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_20179->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_20179->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_20179->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_20179);
   
   graph->Draw("l");
   
   Double_t data_2017_fx3006[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2017_fy3006[240] = { 501.6996, 603.4691, 547.1569, 587.4346, 537.6204, 649.3459, 581.603, 578.0314, 630.8668, 612.3833, 577.2947, 513.8755, 586.2418, 497.744, 527.2413, 587.4656, 609.9818,
   570.1542, 530.0804, 596.8066, 584.5387, 611.2499, 584.3725, 531.5904, 581.838, 585.1505, 639.3672, 575.7779, 621.2445, 719.6819, 861.7023, 809.3324, 855.73,
   1042.74, 1198.605, 1326.968, 1391.58, 1305.446, 1155.207, 1020.634, 817.0648, 732.3897, 704.2166, 639.1008, 535.5858, 518.446, 444.9199, 468.5887, 521.9417,
   489.5992, 492.5727, 447.483, 424.7482, 457.1438, 465.5164, 445.1569, 421.4131, 389.3988, 374.2582, 440.6869, 359.4325, 396.6713, 425.6676, 406.2512, 450.9666,
   337.2182, 359.9932, 400.821, 314.8958, 355.4445, 379.1749, 367.814, 368.0179, 348.3025, 346.2372, 302.5476, 346.9807, 335.9594, 347.6627, 303.5002, 345.9947,
   354.5906, 333.1948, 369.0268, 325.22, 332.7372, 354.9381, 313.2644, 289.5063, 332.0647, 301.9291, 310.8558, 336.0932, 318.4781, 348.6875, 295.5219, 270.8799,
   318.4163, 336.3431, 257.1224, 355.4581, 285.3382, 268.8719, 302.1996, 319.0014, 280.9042, 280.1249, 241.3791, 193.6655, 254.6739, 307.7905, 251.4029, 227.9086,
   279.574, 286.1293, 294.1117, 309.8847, 273.9446, 266.3971, 373.4503, 339.7401, 382.4257, 406.7843, 432.6182, 374.0701, 359.479, 295.0846, 251.1141, 211.9675,
   208.0229, 219.9808, 235.063, 244.9402, 184.0174, 192.6323, 200.6813, 210.5199, 224.9668, 207.9872, 291.1894, 237.0876, 349.3932, 398.0245, 337.78, 272.2401,
   245.23, 208.5468, 205.0384, 243.2897, 274.5254, 333.5373, 344.8473, 314.336, 242.9185, 176.3646, 146.1366, 204.2029, 156.9255, 185.3874, 146.9915, 156.0903,
   155.389, 132.829, 177.526, 197.9881, 232.084, 227.6815, 183.2518, 153.3611, 255.4101, 191.9596, 149.2462, 176.6852, 144.8218, 157.2148, 110.155, 113.5887,
   151.9051, 95.14975, 125.9759, 118.4096, 118.0067, 128.7673, 126.1659, 127.119, 89.30043, 95.61823, 82.94438, 108.0259, 110.527, 98.59982, 114.1051, 109.8332,
   124.4634, 89.36426, 112.4442, 103.0555, 88.50131, 122.716, 108.4819, 121.8291, 78.09982, 125.4527, 88.54617, 96.48995, 108.0135, 83.49766, 80.24775, 90.63782,
   106.1085, 89.03837, 73.01093, 76.85183, 102.2629, 92.58015, 97.02637, 79.33338, 94.40846, 93.95811, 72.8596, 89.80511, 91.14484, 64.16142, 79.29124, 87.2817,
   57.57542, 57.31093, 61.7682, 107.6424, 80.39297, 67.01454, 75.96922, 71.26968, 84.67219, 55.07842, 57.67918, 71.84982, 66.23166, 69.63651, 57.58603 };
   Double_t data_2017_felx3006[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fely3006[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   Double_t data_2017_fehx3006[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fehy3006[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   grae = new TGraphAsymmErrors(240,data_2017_fx3006,data_2017_fy3006,data_2017_felx3006,data_2017_fehx3006,data_2017_fely3006,data_2017_fehy3006);
   grae->SetName("data_2017");
   grae->SetTitle("Histogram of dh_2017_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20173006 = new TH1F("Graph_data_20173006","Histogram of dh_2017_plot__Jpsi_M",240,2680,4120);
   Graph_data_20173006->SetMinimum(37.77062);
   Graph_data_20173006->SetMaximum(1586.403);
   Graph_data_20173006->SetDirectory(nullptr);
   Graph_data_20173006->SetStats(0);
   Graph_data_20173006->SetLineWidth(2);
   Graph_data_20173006->SetMarkerStyle(20);
   Graph_data_20173006->GetXaxis()->SetNdivisions(505);
   Graph_data_20173006->GetXaxis()->SetLabelFont(132);
   Graph_data_20173006->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20173006->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20173006->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20173006->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20173006->GetXaxis()->SetTitleFont(132);
   Graph_data_20173006->GetYaxis()->SetLabelFont(132);
   Graph_data_20173006->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20173006->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20173006->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20173006->GetYaxis()->SetTickLength(0.02);
   Graph_data_20173006->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20173006->GetYaxis()->SetTitleFont(132);
   Graph_data_20173006->GetZaxis()->SetLabelFont(132);
   Graph_data_20173006->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20173006->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20173006->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20173006->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20173006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20173006);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2017","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2017","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2017","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2017","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592b1fca9e0__6 = new TH1D("frame_5592b1fca9e0__6","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1fca9e0__6->SetBinContent(1,1518.3);
   frame_5592b1fca9e0__6->SetMinimum(-7.5915);
   frame_5592b1fca9e0__6->SetMaximum(1518.3);
   frame_5592b1fca9e0__6->SetEntries(1);
   frame_5592b1fca9e0__6->SetDirectory(nullptr);
   frame_5592b1fca9e0__6->SetStats(0);
   frame_5592b1fca9e0__6->SetLineWidth(2);
   frame_5592b1fca9e0__6->SetMarkerStyle(20);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1fca9e0__6->GetXaxis()->SetNdivisions(505);
   frame_5592b1fca9e0__6->GetXaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__6->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitleOffset(1);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitleFont(12);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1fca9e0__6->GetYaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__6->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__6->GetYaxis()->SetTickLength(0.02);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__6->GetZaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__6->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1fca9e0__6->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__6->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1fca9e0__6->GetZaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2017");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"1.7 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.48,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.48,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.47,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.38,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__2->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> Fig2d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2d()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:24 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__3 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__3->Draw();
   c1_1__3->cd();
   c1_1__3->Range(2575,-250.5452,4075,1377.108);
   c1_1__3->SetFillColor(0);
   c1_1__3->SetBorderMode(0);
   c1_1__3->SetBorderSize(2);
   c1_1__3->SetTickx(1);
   c1_1__3->SetTicky(1);
   c1_1__3->SetLeftMargin(0.15);
   c1_1__3->SetRightMargin(0.05);
   c1_1__3->SetTopMargin(0.06);
   c1_1__3->SetBottomMargin(0.15);
   c1_1__3->SetFrameLineWidth(2);
   c1_1__3->SetFrameBorderMode(0);
   c1_1__3->SetFrameLineWidth(2);
   c1_1__3->SetFrameBorderMode(0);
   
   TH1D *frame_5592b202dcd0__7 = new TH1D("frame_5592b202dcd0__7","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b202dcd0__7->SetBinContent(1,1279.449);
   frame_5592b202dcd0__7->SetMinimum(-6.397243);
   frame_5592b202dcd0__7->SetMaximum(1279.449);
   frame_5592b202dcd0__7->SetEntries(1);
   frame_5592b202dcd0__7->SetDirectory(nullptr);
   frame_5592b202dcd0__7->SetStats(0);
   frame_5592b202dcd0__7->SetLineWidth(2);
   frame_5592b202dcd0__7->SetMarkerStyle(20);
   frame_5592b202dcd0__7->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b202dcd0__7->GetXaxis()->SetNdivisions(505);
   frame_5592b202dcd0__7->GetXaxis()->SetLabelFont(132);
   frame_5592b202dcd0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__7->GetXaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__7->GetXaxis()->SetTitleSize(0.065);
   frame_5592b202dcd0__7->GetXaxis()->SetTitleOffset(1);
   frame_5592b202dcd0__7->GetXaxis()->SetTitleFont(12);
   frame_5592b202dcd0__7->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b202dcd0__7->GetYaxis()->SetLabelFont(132);
   frame_5592b202dcd0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__7->GetYaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__7->GetYaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__7->GetYaxis()->SetTickLength(0.02);
   frame_5592b202dcd0__7->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b202dcd0__7->GetYaxis()->SetTitleFont(132);
   frame_5592b202dcd0__7->GetZaxis()->SetLabelFont(132);
   frame_5592b202dcd0__7->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b202dcd0__7->GetZaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__7->GetZaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b202dcd0__7->GetZaxis()->SetTitleFont(132);
   frame_5592b202dcd0__7->Draw("FUNC");
   
   Double_t data_2018_fx3007[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2018_fy3007[240] = { 396.1222, 404.2611, 436.0633, 478.7238, 489.3964, 419.7922, 472.1476, 477.0659, 394.2331, 471.9424, 477.6274, 463.4297, 426.246, 466.6056, 450.3722, 434.658, 442.8635,
   450.5842, 481.3265, 488.2132, 450.7737, 479.7427, 442.64, 400.7788, 454.3422, 490.2966, 439.2934, 586.6873, 525.6765, 565.2302, 602.1807, 733.7135, 775.2964,
   932.7949, 990.3484, 1167.456, 1153.892, 1128.863, 934.3226, 917.8173, 733.9103, 652.1993, 594.2838, 490.2206, 385.5086, 427.7598, 372.8051, 354.6057, 346.7777,
   367.0356, 384.5406, 367.3019, 357.4474, 321.5961, 340.7038, 331.3747, 358.1028, 330.977, 365.3666, 288.3791, 343.0771, 364.609, 322.4261, 306.968, 356.1502,
   320.1126, 278.8021, 280.3177, 299.9594, 326.3831, 323.2367, 244.2032, 291.8819, 275.1497, 240.6877, 294.0201, 264.3264, 292.8421, 301.4224, 277.9429, 203.9634,
   277.8249, 304.1524, 265.3647, 282.4017, 279.1247, 275.2354, 273.0992, 260.2324, 232.7125, 243.7345, 278.8445, 257.5946, 247.8777, 263.3094, 270.1425, 236.0675,
   237.7566, 195.6519, 208.6214, 253.4863, 226.06, 231.652, 227.9309, 230.5643, 261.6027, 217.9837, 194.2267, 233.3838, 210.1132, 219.7242, 206.8022, 245.2663,
   207.5096, 196.4507, 182.2727, 205.9155, 248.2343, 238.3021, 272.5025, 265.0042, 328.6854, 361.4874, 343.3666, 257.3746, 242.2368, 244.0919, 224.9021, 210.7448,
   248.0351, 187.7646, 144.552, 178.8183, 177.1457, 164.2912, 164.26, 192.5035, 169.9149, 179.1561, 194.5434, 327.6555, 351.9483, 368.7755, 294.5025, 201.6738,
   179.1048, 178.323, 162.8525, 186.8745, 248.8677, 270.0483, 311.3086, 246.8536, 208.5129, 165.1683, 135.1107, 142.3751, 150.7088, 115.6847, 149.5357, 161.848,
   144.2978, 178.6983, 159.2192, 166.9665, 188.058, 160.1129, 164.1287, 164.1614, 153.969, 156.4329, 133.5011, 128.1683, 143.4085, 115.5506, 114.5251, 92.82025,
   73.13053, 113.081, 112.4821, 110.508, 110.6484, 96.97803, 117.092, 71.37672, 109.2257, 87.16418, 94.90473, 105.8127, 100.9093, 68.61809, 87.00066, 109.8847,
   101.9993, 82.87618, 93.04337, 73.07001, 102.3476, 93.809, 87.7196, 73.33413, 85.94679, 96.58602, 78.43806, 68.44831, 67.69683, 57.87747, 61.69443, 55.9682,
   86.75523, 64.31485, 59.90376, 100.9477, 47.62169, 97.66225, 70.12305, 76.81479, 66.03276, 66.7252, 73.11337, 79.52008, 80.15884, 58.56697, 66.01115, 30.5113,
   65.5241, 72.4097, 55.3882, 55.41194, 51.46348, 70.89522, 46.59363, 68.90752, 52.31983, 67.27249, 66.20672, 45.49772, 65.40767, 44.50854, 41.96958 };
   Double_t data_2018_felx3007[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fely3007[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   Double_t data_2018_fehx3007[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fehy3007[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2018_fx3007,data_2018_fy3007,data_2018_felx3007,data_2018_fehx3007,data_2018_fely3007,data_2018_fehy3007);
   grae->SetName("data_2018");
   grae->SetTitle("Histogram of dh_2018_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20183007 = new TH1F("Graph_data_20183007","Histogram of dh_2018_plot__Jpsi_M",240,2680,4120);
   Graph_data_20183007->SetMinimum(17.75651);
   Graph_data_20183007->SetMaximum(1338.402);
   Graph_data_20183007->SetDirectory(nullptr);
   Graph_data_20183007->SetStats(0);
   Graph_data_20183007->SetLineWidth(2);
   Graph_data_20183007->SetMarkerStyle(20);
   Graph_data_20183007->GetXaxis()->SetNdivisions(505);
   Graph_data_20183007->GetXaxis()->SetLabelFont(132);
   Graph_data_20183007->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20183007->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20183007->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20183007->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20183007->GetXaxis()->SetTitleFont(132);
   Graph_data_20183007->GetYaxis()->SetLabelFont(132);
   Graph_data_20183007->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20183007->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20183007->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20183007->GetYaxis()->SetTickLength(0.02);
   Graph_data_20183007->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20183007->GetYaxis()->SetTitleFont(132);
   Graph_data_20183007->GetZaxis()->SetLabelFont(132);
   Graph_data_20183007->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20183007->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20183007->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20183007->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20183007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20183007);
   
   grae->Draw("p");
   
   Double_t mod1_2018_fx10[300] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980,
   2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5,
   3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070,
   3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150,
   3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230,
   3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310,
   3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390,
   3395, 3397.5, 3400, 3405, 3410, 3412.5, 3415, 3417.5, 3420, 3422.5, 3425, 3430, 3432.5, 3435, 3440, 3445,
   3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3498.75, 3500, 3502.5, 3505,
   3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3517.5, 3520, 3522.5, 3523.75, 3525, 3527.5, 3530, 3532.5,
   3535, 3537.5, 3540, 3542.5, 3545, 3550, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3565, 3567.5, 3570,
   3572.5, 3575, 3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5,
   3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720,
   3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800,
   3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880,
   3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960,
   3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005, 4005.005 };
   Double_t mod1_2018_fy10[300] = { 0, 465.0727, 465.0727, 463.2458, 461.2745, 459.3624, 457.5154, 455.7405, 454.0457, 452.4401, 450.9346, 449.5419, 448.2771, 447.1579, 446.2057, 445.4461, 444.9103,
   444.6363, 444.6709, 445.0723, 445.9138, 447.288, 449.3144, 452.1479, 455.993, 461.1229, 467.9096, 476.8676, 488.7218, 504.512, 525.755, 539.0848, 554.69,
   573.0163, 594.5972, 620.0578, 650.1071, 685.5022, 726.968, 775.0446, 829.84, 890.6818, 955.708, 1021.514, 1083.062, 1110.308, 1134.095, 1153.621, 1168.168,
   1177.142, 1180.152, 1177.004, 1167.733, 1152.602, 1132.083, 1106.818, 1077.58, 1045.212, 1010.58, 937.8143, 865.0742, 796.5021, 734.5039, 680.0515, 633.1297,
   593.1541, 559.2839, 530.6218, 506.3234, 485.6448, 467.954, 452.7315, 428.0603, 409.0804, 394.1034, 381.9998, 372.0003, 363.5709, 356.3337, 350.016, 344.4181,
   339.3911, 334.8225, 330.6258, 326.7342, 323.0954, 319.6677, 316.418, 313.3194, 310.3502, 307.4926, 304.7318, 302.0556, 299.4539, 296.9181, 294.441, 292.0164,
   289.6392, 287.3051, 285.0106, 282.7562, 280.5542, 278.4341, 276.4036, 274.4256, 272.4695, 270.5256, 268.5924, 266.6698, 264.7581, 262.8575, 260.9683, 259.0907,
   257.2252, 255.3722, 253.532, 251.7053, 249.8925, 248.0944, 246.3117, 244.5453, 242.7962, 241.0656, 239.355, 237.666, 236.0007, 234.3613, 232.751, 231.1732,
   229.6323, 228.1338, 226.6849, 225.2943, 223.9737, 222.7387, 221.61, 220.6167, 219.7995, 219.2187, 218.9652, 219.1843, 220.1193, 222.2023, 226.2331, 233.6609,
   246.8143, 256.4076, 268.3348, 298.1912, 327.7922, 336.9278, 339.2282, 333.6976, 321.0018, 303.2576, 283.2132, 245.5856, 230.5984, 218.5694, 202.0157, 192.2998,
   186.3522, 182.3691, 179.4472, 177.1698, 175.3429, 173.8653, 172.8289, 173.0908, 177.7081, 183.8121, 194.4831, 211.8666, 223.7614, 238.0317, 273.3248, 314.0007,
   333.7268, 351.117, 364.6638, 373.0751, 375.4906, 371.6358, 361.8732, 347.1372, 308.294, 266.7455, 231.1518, 216.8434, 204.9538, 187.74, 177.6499, 172.9558,
   172.6165, 176.3239, 184.401, 197.5569, 216.2756, 264.9636, 286.2437, 293.3992, 297.3251, 297.6276, 294.225, 287.3631, 277.5774, 224.9395, 200.5879, 181.6462,
   168.2095, 159.2406, 149.9105, 146.4138, 145.1388, 144.6872, 144.7046, 145.2392, 146.5265, 148.9682, 153.1197, 159.4772, 167.7705, 175.7221, 178.6515, 176.785,
   172.4749, 158.3608, 142.2109, 129.1138, 120.4277, 115.1761, 111.9889, 109.8842, 108.3112, 106.9959, 105.8081, 104.6853, 103.5968, 102.5265, 101.4661, 100.4112,
   99.35949, 98.30989, 97.26198, 96.21573, 95.17132, 94.12903, 93.0892, 92.05218, 91.01834, 89.988, 88.9615, 87.93914, 86.92119, 85.90791, 84.89953, 83.89628,
   82.89835, 81.90592, 80.91916, 79.93821, 78.96321, 77.9943, 77.03159, 76.07518, 75.12517, 74.18166, 73.24472, 72.31444, 71.39088, 70.47411, 69.56419, 68.66118,
   67.76513, 66.87609, 65.9941, 65.1192, 64.25145, 63.39086, 62.53748, 61.69133, 60.85246, 60.02088, 59.19662, 58.37971, 57.57017, 56.76802, 55.97329, 55.18598,
   54.40613, 53.63375, 52.86885, 52.11145, 51.36157, 50.61921, 49.8844, 49.22716, 49.22716, 49.22716, 0 };
   TGraph *graph = new TGraph(300,mod1_2018_fx10,mod1_2018_fy10);
   graph->SetName("mod1_2018");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_201810 = new TH1F("Graph_mod1_201810","Projection of model",300,2673.994,4126.006);
   Graph_mod1_201810->SetMinimum(0);
   Graph_mod1_201810->SetMaximum(1298.168);
   Graph_mod1_201810->SetDirectory(nullptr);
   Graph_mod1_201810->SetStats(0);
   Graph_mod1_201810->SetLineWidth(2);
   Graph_mod1_201810->SetMarkerStyle(20);
   Graph_mod1_201810->GetXaxis()->SetNdivisions(505);
   Graph_mod1_201810->GetXaxis()->SetLabelFont(132);
   Graph_mod1_201810->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_201810->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_201810->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_201810->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_201810->GetXaxis()->SetTitleFont(132);
   Graph_mod1_201810->GetYaxis()->SetLabelFont(132);
   Graph_mod1_201810->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_201810->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_201810->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_201810->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_201810->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_201810->GetYaxis()->SetTitleFont(132);
   Graph_mod1_201810->GetZaxis()->SetLabelFont(132);
   Graph_mod1_201810->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_201810->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_201810->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_201810->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_201810->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_201810);
   
   graph->Draw("l");
   
   Double_t sig1_2018_fx11[324] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5,
   3413.75, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440, 3445, 3450, 3455,
   3460, 3465, 3470, 3475, 3480, 3485, 3487.5, 3490, 3492.5, 3495, 3496.25, 3497.5, 3498.75, 3500, 3501.25, 3502.5,
   3505, 3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3516.25, 3517.5, 3520, 3521.25, 3522.5, 3523.75, 3525,
   3526.25, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25,
   3557.5, 3558.75, 3560, 3562.5, 3565, 3567.5, 3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605,
   3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680,
   3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760,
   3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840,
   3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920,
   3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000,
   4000, 4005, 4005.005 };
   Double_t sig1_2018_fy11[324] = { 0, 12.38599, 12.38599, 12.91961, 13.55404, 14.2396, 14.98224, 15.7888, 16.66723, 17.62673, 18.67808, 19.83395, 21.10926, 22.5218, 24.09278, 25.84779, 27.81779,
   30.04064, 32.56298, 35.44283, 38.75301, 42.58597, 47.06043, 52.33095, 58.60088, 66.14254, 75.32627, 86.66441, 100.8788, 119.0051, 142.5537, 157.0221, 173.7544,
   193.1946, 215.8739, 242.4149, 273.5234, 309.9536, 352.4274, 376.1118, 401.4824, 428.5373, 457.2264, 518.9897, 584.918, 651.6209, 683.7518, 714.0821, 741.7977,
   766.0687, 786.0967, 801.165, 810.6837, 814.2623, 811.7078, 803.0554, 788.5669, 768.7116, 744.1311, 715.5927, 683.9368, 650.0254, 578.7153, 507.4284, 440.2903,
   409.0866, 379.6968, 352.2003, 326.6157, 302.914, 281.032, 260.8826, 242.3636, 209.7733, 182.3676, 159.3053, 139.8459, 123.3599, 109.3301, 97.33039, 87.01414,
   70.358, 57.68033, 47.8562, 40.11962, 33.93881, 28.93735, 24.8437, 21.45908, 18.63514, 16.25971, 14.24691, 12.53012, 11.05713, 9.786569, 8.685346, 7.726819,
   6.889295, 6.155006, 5.509302, 4.940023, 4.437022, 3.991784, 3.597119, 3.246955, 2.936115, 2.660227, 2.416033, 2.203853, 2.03598, 1.941914, 1.929112, 1.960692,
   2.006194, 2.056062, 2.10866, 2.163978, 2.222226, 2.28365, 2.348528, 2.417168, 2.489918, 2.56717, 2.649368, 2.737017, 2.830691, 2.93105, 3.038855, 3.154984,
   3.280457, 3.416472, 3.564434, 3.726012, 3.903196, 4.098378, 4.314464, 4.555003, 4.824384, 5.128098, 5.473088, 5.868262, 6.325227, 6.859358, 7.491474, 8.250294,
   9.176619, 10.3302, 11.80185, 13.73602, 16.37504, 20.14923, 25.85503, 34.93572, 41.436, 49.70997, 60.09822, 72.80849, 104.2001, 120.7927, 135.3292, 145.2493,
   147.7544, 148.3606, 146.9893, 143.6713, 131.8447, 114.9885, 95.83958, 76.924, 59.98663, 45.86773, 34.69264, 26.1638, 19.8092, 11.72685, 7.388573, 4.998224,
   3.656072, 2.947036, 2.678026, 2.748001, 3.248518, 5.032921, 7.210724, 11.14554, 17.97793, 29.35599, 37.40731, 47.4163, 59.63533, 74.21932, 91.14121, 110.11,
   151.3587, 171.3729, 189.0601, 202.9194, 211.6639, 214.4369, 210.9649, 201.6092, 187.3001, 169.373, 149.3475, 108.6984, 90.26455, 73.97647, 60.08846, 48.60855,
   39.38497, 32.18462, 22.852, 18.88996, 19.26162, 23.66008, 32.40683, 46.20809, 65.54558, 89.64893, 115.4136, 127.2463, 137.2909, 144.7578, 149.0077, 149.6482,
   146.5978, 140.1014, 130.6923, 106.1992, 79.60452, 56.01187, 37.80094, 25.06584, 16.77317, 11.67867, 8.736671, 6.472587, 6.374495, 7.035138, 8.078589, 9.515992,
   11.52122, 14.39895, 18.57123, 24.41561, 31.72646, 38.77193, 41.99407, 41.07198, 38.29407, 28.58332, 17.4058, 8.725266, 3.629148, 1.266363, 0.3832112, 0.1106889,
   0.03997689, 0.02425412, 0.02076261, 0.01947011, 0.01853578, 0.01769644, 0.01691846, 0.01619417, 0.01551853, 0.0148872, 0.01429632, 0.01374244, 0.01322245, 0.01273361, 0.01227342, 0.01183963,
   0.01143023, 0.01104337, 0.0106774, 0.01033081, 0.01000221, 0.009690351, 0.009394094, 0.009112388, 0.008844271, 0.00858886, 0.008345346, 0.008112981, 0.007891076, 0.007678997, 0.007476156, 0.007282009,
   0.007096054, 0.006917821, 0.006746877, 0.006582819, 0.00642527, 0.00627388, 0.006128323, 0.005988293, 0.005853505, 0.005723693, 0.005598607, 0.005478012, 0.00536169, 0.005249433, 0.005141048, 0.005036354,
   0.004935178, 0.004837359, 0.004742746, 0.004651194, 0.004562567, 0.004476739, 0.004393588, 0.004313, 0.004234866, 0.004159085, 0.004085558, 0.004014194, 0.003944906, 0.00387761, 0.003812228, 0.003754747,
   0.003754747, 0.003754747, 0 };
   graph = new TGraph(324,sig1_2018_fx11,sig1_2018_fy11);
   graph->SetName("sig1_2018");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_201811 = new TH1F("Graph_sig1_201811","Projection of signal",324,2673.994,4126.006);
   Graph_sig1_201811->SetMinimum(0);
   Graph_sig1_201811->SetMaximum(895.6885);
   Graph_sig1_201811->SetDirectory(nullptr);
   Graph_sig1_201811->SetStats(0);
   Graph_sig1_201811->SetLineWidth(2);
   Graph_sig1_201811->SetMarkerStyle(20);
   Graph_sig1_201811->GetXaxis()->SetNdivisions(505);
   Graph_sig1_201811->GetXaxis()->SetLabelFont(132);
   Graph_sig1_201811->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_201811->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_201811->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_201811->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_201811->GetXaxis()->SetTitleFont(132);
   Graph_sig1_201811->GetYaxis()->SetLabelFont(132);
   Graph_sig1_201811->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_201811->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_201811->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_201811->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_201811->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_201811->GetYaxis()->SetTitleFont(132);
   Graph_sig1_201811->GetZaxis()->SetLabelFont(132);
   Graph_sig1_201811->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_201811->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_201811->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_201811->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_201811->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_201811);
   
   graph->Draw("l");
   
   Double_t bkg1_2018_fx12[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2018_fy12[246] = { 0, 450.7116, 450.7116, 448.3582, 445.76, 443.1697, 440.5871, 438.0125, 435.4456, 432.8865, 430.3353, 427.7919, 425.2564, 422.7286, 420.2087, 417.6967, 415.1924,
   412.696, 410.2074, 407.7266, 405.2536, 402.7885, 400.3312, 397.8817, 395.4401, 393.0063, 390.5803, 388.1621, 385.7517, 383.3492, 380.9545, 378.5677, 376.1886,
   373.8174, 371.454, 369.0985, 366.7507, 364.4108, 362.0787, 359.7545, 357.4381, 355.1295, 352.8287, 350.5357, 348.2506, 345.9733, 343.7038, 341.4422, 339.1884,
   336.9424, 334.7042, 332.4738, 330.2513, 328.0366, 325.8298, 323.6307, 321.4395, 319.2561, 317.0806, 314.9128, 312.7529, 310.6009, 308.4566, 306.3202, 304.1916,
   302.0708, 299.9578, 297.8527, 295.7554, 293.6659, 291.5843, 289.5105, 287.4445, 285.3863, 283.336, 281.2935, 279.2588, 277.2319, 275.2129, 273.2017, 271.1983,
   269.2027, 267.215, 265.2351, 263.263, 261.2987, 259.3423, 257.3937, 255.4529, 253.52, 251.5948, 249.6776, 247.7681, 245.8664, 243.9726, 242.0866, 240.2085,
   238.3381, 236.4756, 234.6209, 232.774, 230.935, 229.1038, 227.2804, 225.4649, 223.6571, 221.8572, 220.0651, 218.2809, 216.5045, 214.7359, 212.9751, 211.2221,
   209.477, 207.7397, 206.0102, 204.2886, 202.5748, 200.8688, 199.1706, 197.4803, 195.7978, 194.1231, 192.4562, 190.7972, 189.146, 187.5026, 185.867, 184.2393,
   182.6194, 181.0073, 179.4031, 177.8066, 176.218, 174.6373, 173.0643, 171.4992, 169.9419, 168.3924, 166.8508, 165.317, 163.791, 162.2728, 160.7625, 159.26,
   157.7653, 156.2784, 154.7994, 153.3282, 151.8648, 150.4092, 148.9615, 147.5216, 146.0895, 144.6653, 143.2488, 141.8402, 140.4395, 139.0465, 137.6614, 136.2841,
   134.9146, 133.553, 132.1992, 130.8532, 129.515, 128.1847, 126.8622, 125.5475, 124.2406, 122.9416, 121.6504, 120.367, 119.0914, 117.8237, 116.5638, 115.3117,
   114.0675, 112.8311, 111.6025, 110.3817, 109.1687, 107.9636, 106.7663, 105.5769, 104.3952, 103.2214, 102.0554, 100.8973, 99.74692, 98.6044, 97.46972, 96.34286,
   95.22383, 94.11262, 93.00924, 91.91369, 90.82596, 89.74606, 88.67398, 87.60973, 86.55331, 85.50471, 84.46394, 83.43099, 82.40587, 81.38858, 80.37911, 79.37747,
   78.38366, 77.39767, 76.41951, 75.44917, 74.48666, 73.53198, 72.58512, 71.64609, 70.71488, 69.7915, 68.87595, 67.96822, 67.06832, 66.17624, 65.292, 64.41557,
   63.54698, 62.68621, 61.83326, 60.98814, 60.15085, 59.32139, 58.49975, 57.68593, 56.87994, 56.08178, 55.29145, 54.50894, 53.73426, 52.9674, 52.20837, 51.45716,
   50.71378, 50.04904, 50.04904, 50.04904, 0 };
   graph = new TGraph(246,bkg1_2018_fx12,bkg1_2018_fy12);
   graph->SetName("bkg1_2018");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_201812 = new TH1F("Graph_bkg1_201812","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_201812->SetMinimum(0);
   Graph_bkg1_201812->SetMaximum(495.7828);
   Graph_bkg1_201812->SetDirectory(nullptr);
   Graph_bkg1_201812->SetStats(0);
   Graph_bkg1_201812->SetLineWidth(2);
   Graph_bkg1_201812->SetMarkerStyle(20);
   Graph_bkg1_201812->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_201812->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_201812->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_201812->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_201812->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_201812->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_201812->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_201812->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_201812->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_201812->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_201812->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_201812->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_201812->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_201812->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_201812->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_201812->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_201812->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_201812->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_201812->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_201812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_201812);
   
   graph->Draw("l");
   
   Double_t data_2018_fx3008[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2018_fy3008[240] = { 396.1222, 404.2611, 436.0633, 478.7238, 489.3964, 419.7922, 472.1476, 477.0659, 394.2331, 471.9424, 477.6274, 463.4297, 426.246, 466.6056, 450.3722, 434.658, 442.8635,
   450.5842, 481.3265, 488.2132, 450.7737, 479.7427, 442.64, 400.7788, 454.3422, 490.2966, 439.2934, 586.6873, 525.6765, 565.2302, 602.1807, 733.7135, 775.2964,
   932.7949, 990.3484, 1167.456, 1153.892, 1128.863, 934.3226, 917.8173, 733.9103, 652.1993, 594.2838, 490.2206, 385.5086, 427.7598, 372.8051, 354.6057, 346.7777,
   367.0356, 384.5406, 367.3019, 357.4474, 321.5961, 340.7038, 331.3747, 358.1028, 330.977, 365.3666, 288.3791, 343.0771, 364.609, 322.4261, 306.968, 356.1502,
   320.1126, 278.8021, 280.3177, 299.9594, 326.3831, 323.2367, 244.2032, 291.8819, 275.1497, 240.6877, 294.0201, 264.3264, 292.8421, 301.4224, 277.9429, 203.9634,
   277.8249, 304.1524, 265.3647, 282.4017, 279.1247, 275.2354, 273.0992, 260.2324, 232.7125, 243.7345, 278.8445, 257.5946, 247.8777, 263.3094, 270.1425, 236.0675,
   237.7566, 195.6519, 208.6214, 253.4863, 226.06, 231.652, 227.9309, 230.5643, 261.6027, 217.9837, 194.2267, 233.3838, 210.1132, 219.7242, 206.8022, 245.2663,
   207.5096, 196.4507, 182.2727, 205.9155, 248.2343, 238.3021, 272.5025, 265.0042, 328.6854, 361.4874, 343.3666, 257.3746, 242.2368, 244.0919, 224.9021, 210.7448,
   248.0351, 187.7646, 144.552, 178.8183, 177.1457, 164.2912, 164.26, 192.5035, 169.9149, 179.1561, 194.5434, 327.6555, 351.9483, 368.7755, 294.5025, 201.6738,
   179.1048, 178.323, 162.8525, 186.8745, 248.8677, 270.0483, 311.3086, 246.8536, 208.5129, 165.1683, 135.1107, 142.3751, 150.7088, 115.6847, 149.5357, 161.848,
   144.2978, 178.6983, 159.2192, 166.9665, 188.058, 160.1129, 164.1287, 164.1614, 153.969, 156.4329, 133.5011, 128.1683, 143.4085, 115.5506, 114.5251, 92.82025,
   73.13053, 113.081, 112.4821, 110.508, 110.6484, 96.97803, 117.092, 71.37672, 109.2257, 87.16418, 94.90473, 105.8127, 100.9093, 68.61809, 87.00066, 109.8847,
   101.9993, 82.87618, 93.04337, 73.07001, 102.3476, 93.809, 87.7196, 73.33413, 85.94679, 96.58602, 78.43806, 68.44831, 67.69683, 57.87747, 61.69443, 55.9682,
   86.75523, 64.31485, 59.90376, 100.9477, 47.62169, 97.66225, 70.12305, 76.81479, 66.03276, 66.7252, 73.11337, 79.52008, 80.15884, 58.56697, 66.01115, 30.5113,
   65.5241, 72.4097, 55.3882, 55.41194, 51.46348, 70.89522, 46.59363, 68.90752, 52.31983, 67.27249, 66.20672, 45.49772, 65.40767, 44.50854, 41.96958 };
   Double_t data_2018_felx3008[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fely3008[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   Double_t data_2018_fehx3008[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fehy3008[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   grae = new TGraphAsymmErrors(240,data_2018_fx3008,data_2018_fy3008,data_2018_felx3008,data_2018_fehx3008,data_2018_fely3008,data_2018_fehy3008);
   grae->SetName("data_2018");
   grae->SetTitle("Histogram of dh_2018_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20183008 = new TH1F("Graph_data_20183008","Histogram of dh_2018_plot__Jpsi_M",240,2680,4120);
   Graph_data_20183008->SetMinimum(17.75651);
   Graph_data_20183008->SetMaximum(1338.402);
   Graph_data_20183008->SetDirectory(nullptr);
   Graph_data_20183008->SetStats(0);
   Graph_data_20183008->SetLineWidth(2);
   Graph_data_20183008->SetMarkerStyle(20);
   Graph_data_20183008->GetXaxis()->SetNdivisions(505);
   Graph_data_20183008->GetXaxis()->SetLabelFont(132);
   Graph_data_20183008->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20183008->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20183008->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20183008->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20183008->GetXaxis()->SetTitleFont(132);
   Graph_data_20183008->GetYaxis()->SetLabelFont(132);
   Graph_data_20183008->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20183008->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20183008->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20183008->GetYaxis()->SetTickLength(0.02);
   Graph_data_20183008->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20183008->GetYaxis()->SetTitleFont(132);
   Graph_data_20183008->GetZaxis()->SetLabelFont(132);
   Graph_data_20183008->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20183008->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20183008->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20183008->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20183008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20183008);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2018","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2018","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2018","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2018","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592b202dcd0__8 = new TH1D("frame_5592b202dcd0__8","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b202dcd0__8->SetBinContent(1,1279.449);
   frame_5592b202dcd0__8->SetMinimum(-6.397243);
   frame_5592b202dcd0__8->SetMaximum(1279.449);
   frame_5592b202dcd0__8->SetEntries(1);
   frame_5592b202dcd0__8->SetDirectory(nullptr);
   frame_5592b202dcd0__8->SetStats(0);
   frame_5592b202dcd0__8->SetLineWidth(2);
   frame_5592b202dcd0__8->SetMarkerStyle(20);
   frame_5592b202dcd0__8->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b202dcd0__8->GetXaxis()->SetNdivisions(505);
   frame_5592b202dcd0__8->GetXaxis()->SetLabelFont(132);
   frame_5592b202dcd0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__8->GetXaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__8->GetXaxis()->SetTitleSize(0.065);
   frame_5592b202dcd0__8->GetXaxis()->SetTitleOffset(1);
   frame_5592b202dcd0__8->GetXaxis()->SetTitleFont(12);
   frame_5592b202dcd0__8->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b202dcd0__8->GetYaxis()->SetLabelFont(132);
   frame_5592b202dcd0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__8->GetYaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__8->GetYaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__8->GetYaxis()->SetTickLength(0.02);
   frame_5592b202dcd0__8->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b202dcd0__8->GetYaxis()->SetTitleFont(132);
   frame_5592b202dcd0__8->GetZaxis()->SetLabelFont(132);
   frame_5592b202dcd0__8->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b202dcd0__8->GetZaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__8->GetZaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b202dcd0__8->GetZaxis()->SetTitleFont(132);
   frame_5592b202dcd0__8->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2018");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"2.2 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.48,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.48,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.47,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.38,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__3->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1a()
{
//=========Macro generated from canvas: canv_phi1/canv_phi1
//=========  (Fri Apr  3 11:12:18 2026) by ROOT version 6.30/04
   TCanvas *canv_phi1 = new TCanvas("canv_phi1", "canv_phi1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv_phi1->SetHighLightColor(2);
   canv_phi1->Range(992.4,-9708.592,1040.4,50970.11);
   canv_phi1->SetFillColor(0);
   canv_phi1->SetBorderMode(0);
   canv_phi1->SetBorderSize(2);
   canv_phi1->SetTickx(1);
   canv_phi1->SetTicky(1);
   canv_phi1->SetLeftMargin(0.2);
   canv_phi1->SetRightMargin(0.05);
   canv_phi1->SetTopMargin(0.06);
   canv_phi1->SetBottomMargin(0.16);
   canv_phi1->SetFrameLineWidth(2);
   canv_phi1->SetFrameBorderMode(0);
   canv_phi1->SetFrameLineWidth(2);
   canv_phi1->SetFrameBorderMode(0);
   
   TH1D *frame_560a20f65c20__1 = new TH1D("frame_560a20f65c20__1","#phi mass",100,1002,1038);
   frame_560a20f65c20__1->SetBinContent(1,47329.39);
   frame_560a20f65c20__1->SetMaximum(47329.39);
   frame_560a20f65c20__1->SetEntries(2);
   frame_560a20f65c20__1->SetDirectory(nullptr);
   frame_560a20f65c20__1->SetStats(0);
   frame_560a20f65c20__1->SetLineWidth(2);
   frame_560a20f65c20__1->SetMarkerStyle(20);
   frame_560a20f65c20__1->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{1} [MeV]}");
   frame_560a20f65c20__1->GetXaxis()->SetNdivisions(505);
   frame_560a20f65c20__1->GetXaxis()->SetLabelFont(132);
   frame_560a20f65c20__1->GetXaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__1->GetXaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__1->GetXaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__1->GetXaxis()->SetTitleOffset(0.95);
   frame_560a20f65c20__1->GetXaxis()->SetTitleFont(132);
   frame_560a20f65c20__1->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a20f65c20__1->GetYaxis()->SetLabelFont(132);
   frame_560a20f65c20__1->GetYaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__1->GetYaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__1->GetYaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__1->GetYaxis()->SetTitleOffset(1.4);
   frame_560a20f65c20__1->GetYaxis()->SetTitleFont(132);
   frame_560a20f65c20__1->GetZaxis()->SetLabelFont(132);
   frame_560a20f65c20__1->GetZaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__1->GetZaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_560a20f65c20__1->GetZaxis()->SetTitleFont(132);
   frame_560a20f65c20__1->Draw("FUNC");
   
   Double_t data_phi1_fx3001[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phi1_fy3001[36] = { 3181, 3266, 3361, 3439, 3633, 3946, 4292, 4616, 5001, 5890, 7042, 8586, 11307, 15662, 22885, 32591, 41802,
   44690, 39849, 30773, 22663, 16958, 13079, 10529, 9047, 7919, 7189, 6555, 6158, 5793, 5556, 5318, 5265,
   5034, 4916, 4837 };
   Double_t data_phi1_felx3001[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi1_fely3001[36] = { 55.90257, 56.65112, 57.47629, 58.14512, 59.77645, 62.31918, 65.01527, 67.44299, 70.21952, 76.24796, 83.41811, 92.16202, 105.8356, 124.6489, 150.7787, 180.0305, 203.956,
   210.9007, 199.1228, 174.9231, 150.0432, 129.7238, 113.8645, 102.1121, 94.61703, 88.49017, 84.28945, 80.4645, 77.97452, 75.6134, 74.04026, 72.42633, 72.06204,
   70.45245, 69.61598, 69.05034 };
   Double_t data_phi1_fehx3001[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi1_fehy3001[36] = { 56.90257, 57.65112, 58.47629, 59.14512, 60.77645, 63.31918, 66.01527, 68.44299, 71.21952, 77.24796, 84.41811, 93.16202, 106.8356, 125.6489, 151.7787, 181.0305, 204.956,
   211.9007, 200.1228, 175.9231, 151.0432, 130.7238, 114.8645, 103.1121, 95.61703, 89.49017, 85.28945, 81.4645, 78.97452, 76.6134, 75.04026, 73.42633, 73.06204,
   71.45245, 70.61598, 70.05034 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,data_phi1_fx3001,data_phi1_fy3001,data_phi1_felx3001,data_phi1_fehx3001,data_phi1_fely3001,data_phi1_fehy3001);
   grae->SetName("data_phi1");
   grae->SetTitle("Histogram of ds_Full_plot__Phi1_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phi13001 = new TH1F("Graph_data_phi13001","Histogram of ds_Full_plot__Phi1_M_mix",100,998.4,1041.6);
   Graph_data_phi13001->SetMinimum(2812.588);
   Graph_data_phi13001->SetMaximum(49079.58);
   Graph_data_phi13001->SetDirectory(nullptr);
   Graph_data_phi13001->SetStats(0);
   Graph_data_phi13001->SetLineWidth(2);
   Graph_data_phi13001->SetMarkerStyle(20);
   Graph_data_phi13001->GetXaxis()->SetNdivisions(505);
   Graph_data_phi13001->GetXaxis()->SetLabelFont(132);
   Graph_data_phi13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phi13001->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phi13001->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phi13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phi13001->GetXaxis()->SetTitleFont(132);
   Graph_data_phi13001->GetYaxis()->SetLabelFont(132);
   Graph_data_phi13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phi13001->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phi13001->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phi13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phi13001->GetYaxis()->SetTitleFont(132);
   Graph_data_phi13001->GetZaxis()->SetLabelFont(132);
   Graph_data_phi13001->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phi13001->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phi13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phi13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phi13001);
   
   grae->Draw("p");
   
   Double_t full_pdf_phi1_fx1[120] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68, 1025.04,
   1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44, 1030.8,
   1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2, 1036.56,
   1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t full_pdf_phi1_fy1[120] = { 0, 2658.712, 2658.712, 2704.648, 2755.235, 2809.107, 2865.702, 2924.789, 2986.376, 3050.633, 3117.827, 3188.294, 3262.43, 3340.686, 3423.579, 3511.702, 3605.735,
   3706.462, 3814.794, 3931.787, 4058.68, 4196.924, 4348.236, 4514.65, 4698.597, 4902.991, 5131.354, 5387.96, 5678.039, 6008.023, 6385.873, 6821.501, 7327.306,
   7918.842, 8615.634, 9442.093, 10428.42, 11611.25, 13033.56, 14743, 15720.62, 16787.73, 17949.15, 19208.47, 20567.58, 22026.16, 23581.08, 25225.83, 28738.95,
   32429.65, 36091.27, 37830.04, 39459.39, 40942.46, 42243.8, 43330.87, 44175.71, 44756.5, 45058.65, 45075.61, 44809.22, 44269.56, 43474.33, 42447.79, 41219.51,
   39822.65, 38292.46, 34973.78, 31529.19, 28175.1, 25062.15, 23624.97, 22275.37, 21015.6, 19845.55, 17765.29, 16004.54, 14523.04, 13278.55, 12231.68, 11347.94,
   10598.37, 9959.122, 9410.872, 8938.005, 8527.926, 8170.455, 7857.327, 7581.801, 7338.343, 7122.392, 6930.156, 6758.472, 6604.684, 6466.549, 6342.163, 6229.904,
   6128.379, 6036.393, 5952.909, 5877.03, 5807.972, 5745.05, 5687.665, 5635.286, 5587.447, 5543.733, 5503.775, 5467.243, 5433.835, 5403.265, 5375.231, 5349.363,
   5325.142, 5301.797, 5278.246, 5254.977, 5254.977, 5254.977, 0 };
   TGraph *graph = new TGraph(120,full_pdf_phi1_fx1,full_pdf_phi1_fy1);
   graph->SetName("full_pdf_phi1");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full_pdf_phi11 = new TH1F("Graph_full_pdf_phi11","Projection of pdfModelPhi1",120,997.9676,1042.032);
   Graph_full_pdf_phi11->SetMinimum(0);
   Graph_full_pdf_phi11->SetMaximum(49583.17);
   Graph_full_pdf_phi11->SetDirectory(nullptr);
   Graph_full_pdf_phi11->SetStats(0);
   Graph_full_pdf_phi11->SetLineWidth(2);
   Graph_full_pdf_phi11->SetMarkerStyle(20);
   Graph_full_pdf_phi11->GetXaxis()->SetNdivisions(505);
   Graph_full_pdf_phi11->GetXaxis()->SetLabelFont(132);
   Graph_full_pdf_phi11->GetXaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi11->GetXaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi11->GetXaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi11->GetXaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi11->GetXaxis()->SetTitleFont(132);
   Graph_full_pdf_phi11->GetYaxis()->SetLabelFont(132);
   Graph_full_pdf_phi11->GetYaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi11->GetYaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi11->GetYaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi11->GetYaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi11->GetYaxis()->SetTitleFont(132);
   Graph_full_pdf_phi11->GetZaxis()->SetLabelFont(132);
   Graph_full_pdf_phi11->GetZaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi11->GetZaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi11->GetZaxis()->SetTitleOffset(1.2);
   Graph_full_pdf_phi11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_pdf_phi11);
   
   graph->Draw("l");
   
   Double_t pdf_phi1_phiphi_fx2[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi1_phiphi_fy2[121] = { 0, 273.3803, 273.3803, 286.6918, 303.6961, 323.3724, 345.2973, 369.2905, 395.3521, 423.5998, 454.2256, 487.4728, 523.6275, 563.0194, 606.0262, 653.0816, 704.6846,
   761.4123, 823.9339, 893.0293, 969.6106, 1054.751, 1149.717, 1256.014, 1375.437, 1510.145, 1662.742, 1836.393, 2034.969, 2263.233, 2527.081, 2833.855, 3192.738,
   3615.252, 4115.861, 4712.65, 5427.991, 6289.028, 7327.599, 8579.011, 9295.805, 10078.94, 10931.96, 11857.55, 12857.09, 13930.36, 15075.03, 16286.27, 18874.52,
   21594.43, 24292.87, 25573.94, 26773.95, 27865.6, 28822.63, 29620.92, 30239.76, 30662.99, 30879.79, 30885.3, 30680.9, 30274.04, 29677.86, 28910.31, 27993.3,
   26951.42, 25810.76, 23338.13, 20772.29, 18273.57, 15953.59, 14882.01, 13875.33, 12935.23, 12061.63, 11253.04, 10506.98, 9189.13, 8078.243, 7143.035, 6354.299,
   5686.5, 5118.162, 4631.63, 4212.579, 3849.44, 3532.88, 3255.355, 3010.742, 2794.045, 2601.164, 2428.717, 2273.896, 2134.355, 2008.126, 1893.547, 1789.206,
   1693.901, 1606.6, 1526.414, 1452.578, 1384.424, 1321.372, 1262.914, 1208.604, 1158.049, 1110.904, 1066.86, 1025.643, 987.009, 950.7334, 916.6032, 884.3942,
   853.8322, 824.5317, 795.9221, 767.2005, 738.7281, 738.7281, 738.7281, 0 };
   graph = new TGraph(121,pdf_phi1_phiphi_fx2,pdf_phi1_phiphi_fy2);
   graph->SetName("pdf_phi1_phiphi");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi1_phiphi2 = new TH1F("Graph_pdf_phi1_phiphi2","Projection of pdfModelPhi1",121,997.9676,1042.032);
   Graph_pdf_phi1_phiphi2->SetMinimum(0);
   Graph_pdf_phi1_phiphi2->SetMaximum(33973.83);
   Graph_pdf_phi1_phiphi2->SetDirectory(nullptr);
   Graph_pdf_phi1_phiphi2->SetStats(0);
   Graph_pdf_phi1_phiphi2->SetLineWidth(2);
   Graph_pdf_phi1_phiphi2->SetMarkerStyle(20);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiphi2->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiphi2->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi1_phiphi2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi1_phiphi2);
   
   graph->Draw("l");
   
   Double_t pdf_phi1_phiKK_fx3[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi1_phiKK_fy3[121] = { 0, 95.60156, 95.60156, 100.2566, 106.203, 113.0839, 120.7511, 129.1415, 138.2553, 148.1336, 158.8435, 170.4701, 183.1134, 196.8889, 211.9284, 228.3837, 246.4294,
   266.2672, 288.1311, 312.2939, 339.0745, 368.8481, 402.058, 439.2301, 480.9927, 528.1003, 581.4636, 642.1896, 711.6321, 791.4565, 883.7246, 991.0039, 1116.506,
   1264.26, 1439.324, 1648.022, 1898.178, 2199.284, 2562.474, 3000.095, 3250.759, 3524.622, 3822.926, 4146.604, 4496.148, 4871.472, 5271.764, 5695.338, 6600.452,
   7551.608, 8495.26, 8943.25, 9362.896, 9744.648, 10079.32, 10358.49, 10574.9, 10722.9, 10798.71, 10800.64, 10729.16, 10586.88, 10378.4, 10109.98, 9789.305,
   9424.957, 9026.067, 8161.384, 7264.104, 6390.298, 5578.996, 5204.263, 4852.227, 4523.473, 4217.972, 3935.207, 3674.308, 3213.454, 2824.976, 2497.932, 2222.109,
   1988.579, 1789.83, 1619.689, 1473.146, 1346.156, 1235.454, 1138.403, 1052.862, 977.0824, 909.6316, 849.3265, 795.1853, 746.3876, 702.2452, 662.1766, 625.6885,
   592.36, 561.8306, 533.7897, 507.969, 484.1354, 462.086, 441.643, 422.6508, 404.9719, 388.485, 373.0827, 358.6692, 345.1587, 332.4731, 320.5377, 309.2742,
   298.5866, 288.3402, 278.3353, 268.2913, 258.3345, 258.3345, 258.3345, 0 };
   graph = new TGraph(121,pdf_phi1_phiKK_fx3,pdf_phi1_phiKK_fy3);
   graph->SetName("pdf_phi1_phiKK");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi1_phiKK3 = new TH1F("Graph_pdf_phi1_phiKK3","Projection of pdfModelPhi1",121,997.9676,1042.032);
   Graph_pdf_phi1_phiKK3->SetMinimum(0);
   Graph_pdf_phi1_phiKK3->SetMaximum(11880.71);
   Graph_pdf_phi1_phiKK3->SetDirectory(nullptr);
   Graph_pdf_phi1_phiKK3->SetStats(0);
   Graph_pdf_phi1_phiKK3->SetLineWidth(2);
   Graph_pdf_phi1_phiKK3->SetMarkerStyle(20);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiKK3->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi1_phiKK3->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi1_phiKK3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi1_phiKK3);
   
   graph->Draw("l");
   
   Double_t pdf_bkg1_phiKK_fx4[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg1_phiKK_fy4[106] = { 0, 1520.799, 1520.799, 1539.377, 1557.732, 1575.874, 1593.81, 1611.545, 1629.088, 1646.444, 1663.619, 1680.618, 1697.447, 1714.111, 1730.614, 1746.962, 1763.158,
   1779.206, 1795.111, 1810.877, 1826.506, 1842.002, 1857.37, 1872.611, 1887.729, 1902.727, 1917.608, 1932.374, 1947.029, 1961.573, 1976.011, 1990.344, 2004.574,
   2018.705, 2032.737, 2046.672, 2060.514, 2074.263, 2087.922, 2101.491, 2114.974, 2128.371, 2141.685, 2154.916, 2168.067, 2181.138, 2194.131, 2207.048, 2219.89,
   2232.658, 2245.353, 2257.977, 2270.531, 2283.016, 2295.432, 2307.782, 2320.067, 2332.286, 2344.442, 2356.535, 2368.567, 2380.537, 2392.448, 2404.299, 2416.093,
   2427.829, 2439.509, 2451.133, 2462.703, 2474.218, 2485.68, 2497.089, 2508.446, 2519.752, 2531.008, 2542.214, 2553.37, 2564.479, 2575.539, 2586.552, 2597.518,
   2608.438, 2619.313, 2630.142, 2640.927, 2651.669, 2662.367, 2673.022, 2683.635, 2694.206, 2704.736, 2715.225, 2725.673, 2736.082, 2746.451, 2756.781, 2767.073,
   2777.326, 2787.542, 2797.721, 2807.862, 2817.967, 2828.036, 2828.036, 2828.036, 0 };
   graph = new TGraph(106,pdf_bkg1_phiKK_fx4,pdf_bkg1_phiKK_fy4);
   graph->SetName("pdf_bkg1_phiKK");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9900cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg1_phiKK4 = new TH1F("Graph_pdf_bkg1_phiKK4","Projection of pdfModelPhi1",106,997.9676,1042.032);
   Graph_pdf_bkg1_phiKK4->SetMinimum(0);
   Graph_pdf_bkg1_phiKK4->SetMaximum(3110.84);
   Graph_pdf_bkg1_phiKK4->SetDirectory(nullptr);
   Graph_pdf_bkg1_phiKK4->SetStats(0);
   Graph_pdf_bkg1_phiKK4->SetLineWidth(2);
   Graph_pdf_bkg1_phiKK4->SetMarkerStyle(20);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_phiKK4->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_phiKK4->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg1_phiKK4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg1_phiKK4);
   
   graph->Draw("l");
   
   Double_t pdf_bkg1_4K_fx5[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg1_4K_fy5[106] = { 0, 768.9612, 768.9612, 778.3544, 787.6356, 796.8087, 805.8774, 814.8451, 823.7153, 832.4909, 841.175, 849.7703, 858.2796, 866.7053, 875.0499, 883.3157, 891.5048,
   899.6194, 907.6614, 915.6328, 923.5355, 931.371, 939.1412, 946.8477, 954.4919, 962.0753, 969.5995, 977.0657, 984.4753, 991.8296, 999.1297, 1006.377, 1013.572,
   1020.717, 1027.812, 1034.858, 1041.857, 1048.809, 1055.715, 1062.576, 1069.394, 1076.168, 1082.899, 1089.59, 1096.239, 1102.848, 1109.418, 1115.949, 1122.442,
   1128.898, 1135.317, 1141.7, 1148.048, 1154.36, 1160.639, 1166.883, 1173.094, 1179.273, 1185.419, 1191.534, 1197.617, 1203.67, 1209.692, 1215.685, 1221.648,
   1227.582, 1233.488, 1239.366, 1245.215, 1251.038, 1256.833, 1262.602, 1268.345, 1274.061, 1279.753, 1285.419, 1291.06, 1296.676, 1302.269, 1307.837, 1313.382,
   1318.904, 1324.402, 1329.878, 1335.331, 1340.762, 1346.171, 1351.559, 1356.925, 1362.27, 1367.594, 1372.898, 1378.181, 1383.444, 1388.687, 1393.91, 1399.114,
   1404.299, 1409.464, 1414.61, 1419.738, 1424.848, 1429.939, 1429.939, 1429.939, 0 };
   graph = new TGraph(106,pdf_bkg1_4K_fx5,pdf_bkg1_4K_fy5);
   graph->SetName("pdf_bkg1_4K");
   graph->SetTitle("Projection of pdfModelPhi1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg1_4K5 = new TH1F("Graph_pdf_bkg1_4K5","Projection of pdfModelPhi1",106,997.9676,1042.032);
   Graph_pdf_bkg1_4K5->SetMinimum(0);
   Graph_pdf_bkg1_4K5->SetMaximum(1572.933);
   Graph_pdf_bkg1_4K5->SetDirectory(nullptr);
   Graph_pdf_bkg1_4K5->SetStats(0);
   Graph_pdf_bkg1_4K5->SetLineWidth(2);
   Graph_pdf_bkg1_4K5->SetMarkerStyle(20);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_4K5->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg1_4K5->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg1_4K5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg1_4K5);
   
   graph->Draw("l");
   
   Double_t data_phiprime1_fx3002[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phiprime1_fy3002[36] = { 3181, 3266, 3361, 3439, 3633, 3946, 4292, 4616, 5001, 5890, 7042, 8586, 11307, 15662, 22885, 32591, 41802,
   44690, 39849, 30773, 22663, 16958, 13079, 10529, 9047, 7919, 7189, 6555, 6158, 5793, 5556, 5318, 5265,
   5034, 4916, 4837 };
   Double_t data_phiprime1_felx3002[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime1_fely3002[36] = { 55.90257, 56.65112, 57.47629, 58.14512, 59.77645, 62.31918, 65.01527, 67.44299, 70.21952, 76.24796, 83.41811, 92.16202, 105.8356, 124.6489, 150.7787, 180.0305, 203.956,
   210.9007, 199.1228, 174.9231, 150.0432, 129.7238, 113.8645, 102.1121, 94.61703, 88.49017, 84.28945, 80.4645, 77.97452, 75.6134, 74.04026, 72.42633, 72.06204,
   70.45245, 69.61598, 69.05034 };
   Double_t data_phiprime1_fehx3002[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime1_fehy3002[36] = { 56.90257, 57.65112, 58.47629, 59.14512, 60.77645, 63.31918, 66.01527, 68.44299, 71.21952, 77.24796, 84.41811, 93.16202, 106.8356, 125.6489, 151.7787, 181.0305, 204.956,
   211.9007, 200.1228, 175.9231, 151.0432, 130.7238, 114.8645, 103.1121, 95.61703, 89.49017, 85.28945, 81.4645, 78.97452, 76.6134, 75.04026, 73.42633, 73.06204,
   71.45245, 70.61598, 70.05034 };
   grae = new TGraphAsymmErrors(36,data_phiprime1_fx3002,data_phiprime1_fy3002,data_phiprime1_felx3002,data_phiprime1_fehx3002,data_phiprime1_fely3002,data_phiprime1_fehy3002);
   grae->SetName("data_phiprime1");
   grae->SetTitle("Histogram of ds_Full_plot__Phi1_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phiprime13002 = new TH1F("Graph_data_phiprime13002","Histogram of ds_Full_plot__Phi1_M_mix",100,998.4,1041.6);
   Graph_data_phiprime13002->SetMinimum(2812.588);
   Graph_data_phiprime13002->SetMaximum(49079.58);
   Graph_data_phiprime13002->SetDirectory(nullptr);
   Graph_data_phiprime13002->SetStats(0);
   Graph_data_phiprime13002->SetLineWidth(2);
   Graph_data_phiprime13002->SetMarkerStyle(20);
   Graph_data_phiprime13002->GetXaxis()->SetNdivisions(505);
   Graph_data_phiprime13002->GetXaxis()->SetLabelFont(132);
   Graph_data_phiprime13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime13002->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phiprime13002->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phiprime13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime13002->GetXaxis()->SetTitleFont(132);
   Graph_data_phiprime13002->GetYaxis()->SetLabelFont(132);
   Graph_data_phiprime13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime13002->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phiprime13002->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phiprime13002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime13002->GetYaxis()->SetTitleFont(132);
   Graph_data_phiprime13002->GetZaxis()->SetLabelFont(132);
   Graph_data_phiprime13002->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phiprime13002->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phiprime13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phiprime13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phiprime13002);
   
   grae->Draw("p");
   
   TH1D *frame_560a20f65c20__2 = new TH1D("frame_560a20f65c20__2","#phi mass",100,1002,1038);
   frame_560a20f65c20__2->SetBinContent(1,47329.39);
   frame_560a20f65c20__2->SetMaximum(47329.39);
   frame_560a20f65c20__2->SetEntries(2);
   frame_560a20f65c20__2->SetDirectory(nullptr);
   frame_560a20f65c20__2->SetStats(0);
   frame_560a20f65c20__2->SetLineWidth(2);
   frame_560a20f65c20__2->SetMarkerStyle(20);
   frame_560a20f65c20__2->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{1} [MeV]}");
   frame_560a20f65c20__2->GetXaxis()->SetNdivisions(505);
   frame_560a20f65c20__2->GetXaxis()->SetLabelFont(132);
   frame_560a20f65c20__2->GetXaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__2->GetXaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__2->GetXaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__2->GetXaxis()->SetTitleOffset(0.95);
   frame_560a20f65c20__2->GetXaxis()->SetTitleFont(132);
   frame_560a20f65c20__2->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a20f65c20__2->GetYaxis()->SetLabelFont(132);
   frame_560a20f65c20__2->GetYaxis()->SetLabelOffset(0.01);
   frame_560a20f65c20__2->GetYaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__2->GetYaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__2->GetYaxis()->SetTitleOffset(1.4);
   frame_560a20f65c20__2->GetYaxis()->SetTitleFont(132);
   frame_560a20f65c20__2->GetZaxis()->SetLabelFont(132);
   frame_560a20f65c20__2->GetZaxis()->SetLabelSize(0.06);
   frame_560a20f65c20__2->GetZaxis()->SetTitleSize(0.072);
   frame_560a20f65c20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_560a20f65c20__2->GetZaxis()->SetTitleFont(132);
   frame_560a20f65c20__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb ");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.84,"5.9 fb^{#minus 1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.47,0.96,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_phi2","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full_pdf_phi2","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_phi2_phiphi","#it{#phi}_{1} #it{#phi}_{2} (Signal)","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_phi2_phiKK","(#it{K}^{#plus} #it{K}^{#minus})_{1} #it{#phi}_{2}","l");

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_bkg2_phiKK","#it{#phi}_{1} (#it{K}^{#plus} #it{K}^{#minus})_{2}","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf_bkg2_4K","(#it{K}^{#plus} #it{K}^{#minus})_{1} (#it{K}^{#plus} #it{K}^{#minus})_{2}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canv_phi1->Modified();
   canv_phi1->SetSelected(canv_phi1);
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1b()
{
//=========Macro generated from canvas: canv_phi2/canv_phi2
//=========  (Fri Apr  3 11:12:18 2026) by ROOT version 6.30/04
   TCanvas *canv_phi2 = new TCanvas("canv_phi2", "canv_phi2",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv_phi2->SetHighLightColor(2);
   canv_phi2->Range(992.4,-9712.845,1040.4,50992.44);
   canv_phi2->SetFillColor(0);
   canv_phi2->SetBorderMode(0);
   canv_phi2->SetBorderSize(2);
   canv_phi2->SetTickx(1);
   canv_phi2->SetTicky(1);
   canv_phi2->SetLeftMargin(0.2);
   canv_phi2->SetRightMargin(0.05);
   canv_phi2->SetTopMargin(0.06);
   canv_phi2->SetBottomMargin(0.16);
   canv_phi2->SetFrameLineWidth(2);
   canv_phi2->SetFrameBorderMode(0);
   canv_phi2->SetFrameLineWidth(2);
   canv_phi2->SetFrameBorderMode(0);
   
   TH1D *frame_560a216bb5e0__3 = new TH1D("frame_560a216bb5e0__3","#phi mass",100,1002,1038);
   frame_560a216bb5e0__3->SetBinContent(1,47350.12);
   frame_560a216bb5e0__3->SetMaximum(47350.12);
   frame_560a216bb5e0__3->SetEntries(1);
   frame_560a216bb5e0__3->SetDirectory(nullptr);
   frame_560a216bb5e0__3->SetStats(0);
   frame_560a216bb5e0__3->SetLineWidth(2);
   frame_560a216bb5e0__3->SetMarkerStyle(20);
   frame_560a216bb5e0__3->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{2} [MeV]}");
   frame_560a216bb5e0__3->GetXaxis()->SetNdivisions(505);
   frame_560a216bb5e0__3->GetXaxis()->SetLabelFont(132);
   frame_560a216bb5e0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__3->GetXaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__3->GetXaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_560a216bb5e0__3->GetXaxis()->SetTitleFont(132);
   frame_560a216bb5e0__3->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a216bb5e0__3->GetYaxis()->SetLabelFont(132);
   frame_560a216bb5e0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__3->GetYaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__3->GetYaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__3->GetYaxis()->SetTitleOffset(1.4);
   frame_560a216bb5e0__3->GetYaxis()->SetTitleFont(132);
   frame_560a216bb5e0__3->GetZaxis()->SetLabelFont(132);
   frame_560a216bb5e0__3->GetZaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__3->GetZaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_560a216bb5e0__3->GetZaxis()->SetTitleFont(132);
   frame_560a216bb5e0__3->Draw("FUNC");
   
   Double_t data_phi2_fx3003[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phi2_fy3003[36] = { 3031, 3212, 3292, 3578, 3764, 4066, 4253, 4578, 5085, 5882, 6835, 8530, 11225, 15766, 22837, 32826, 41609,
   44883, 39772, 30699, 22294, 16886, 13055, 10722, 8822, 7932, 7099, 6677, 6140, 5905, 5523, 5414, 5248,
   5064, 5100, 5023 };
   Double_t data_phi2_felx3003[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi2_fely3003[36] = { 54.55679, 56.17671, 56.87813, 59.31848, 60.85348, 63.26715, 64.71695, 67.16277, 70.81094, 76.19583, 82.17557, 91.85935, 105.4493, 125.0637, 150.62, 180.6802, 203.4835,
   211.3567, 198.9298, 174.712, 148.8126, 129.4471, 113.7596, 103.0483, 93.42683, 88.56318, 83.75705, 81.21444, 77.85975, 76.34562, 73.81857, 73.08159, 71.94481,
   70.66354, 70.91603, 70.37489 };
   Double_t data_phi2_fehx3003[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phi2_fehy3003[36] = { 55.55679, 57.17671, 57.87813, 60.31848, 61.85348, 64.26715, 65.71695, 68.16277, 71.81094, 77.19583, 83.17557, 92.85935, 106.4493, 126.0637, 151.62, 181.6802, 204.4835,
   212.3567, 199.9298, 175.712, 149.8126, 130.4471, 114.7596, 104.0483, 94.42683, 89.56318, 84.75705, 82.21444, 78.85975, 77.34562, 74.81857, 74.08159, 72.94481,
   71.66354, 71.91603, 71.37489 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,data_phi2_fx3003,data_phi2_fy3003,data_phi2_felx3003,data_phi2_fehx3003,data_phi2_fely3003,data_phi2_fehy3003);
   grae->SetName("data_phi2");
   grae->SetTitle("Histogram of ds_Full_plot__Phi2_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phi23003 = new TH1F("Graph_data_phi23003","Histogram of ds_Full_plot__Phi2_M_mix",100,998.4,1041.6);
   Graph_data_phi23003->SetMinimum(2678.799);
   Graph_data_phi23003->SetMaximum(49307.25);
   Graph_data_phi23003->SetDirectory(nullptr);
   Graph_data_phi23003->SetStats(0);
   Graph_data_phi23003->SetLineWidth(2);
   Graph_data_phi23003->SetMarkerStyle(20);
   Graph_data_phi23003->GetXaxis()->SetNdivisions(505);
   Graph_data_phi23003->GetXaxis()->SetLabelFont(132);
   Graph_data_phi23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phi23003->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phi23003->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phi23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phi23003->GetXaxis()->SetTitleFont(132);
   Graph_data_phi23003->GetYaxis()->SetLabelFont(132);
   Graph_data_phi23003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phi23003->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phi23003->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phi23003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phi23003->GetYaxis()->SetTitleFont(132);
   Graph_data_phi23003->GetZaxis()->SetLabelFont(132);
   Graph_data_phi23003->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phi23003->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phi23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phi23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phi23003);
   
   grae->Draw("p");
   
   Double_t full_pdf_phi2_fx6[120] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68, 1025.04,
   1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44, 1030.8,
   1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2, 1036.56,
   1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t full_pdf_phi2_fy6[120] = { 0, 2658.712, 2658.712, 2704.648, 2755.235, 2809.107, 2865.702, 2924.789, 2986.376, 3050.633, 3117.827, 3188.294, 3262.43, 3340.686, 3423.579, 3511.702, 3605.735,
   3706.462, 3814.794, 3931.787, 4058.68, 4196.924, 4348.236, 4514.65, 4698.597, 4902.991, 5131.354, 5387.96, 5678.039, 6008.023, 6385.873, 6821.501, 7327.306,
   7918.842, 8615.634, 9442.093, 10428.42, 11611.25, 13033.56, 14743, 15720.62, 16787.73, 17949.15, 19208.47, 20567.58, 22026.16, 23581.08, 25225.83, 28738.95,
   32429.65, 36091.27, 37830.04, 39459.39, 40942.46, 42243.8, 43330.87, 44175.71, 44756.5, 45058.65, 45075.61, 44809.22, 44269.56, 43474.33, 42447.79, 41219.51,
   39822.65, 38292.46, 34973.78, 31529.19, 28175.1, 25062.15, 23624.97, 22275.37, 21015.6, 19845.55, 17765.29, 16004.54, 14523.04, 13278.55, 12231.68, 11347.94,
   10598.37, 9959.122, 9410.872, 8938.005, 8527.926, 8170.455, 7857.327, 7581.801, 7338.343, 7122.392, 6930.156, 6758.472, 6604.684, 6466.549, 6342.163, 6229.904,
   6128.379, 6036.393, 5952.909, 5877.03, 5807.972, 5745.05, 5687.665, 5635.286, 5587.447, 5543.733, 5503.775, 5467.243, 5433.835, 5403.265, 5375.231, 5349.363,
   5325.142, 5301.797, 5278.246, 5254.977, 5254.977, 5254.977, 0 };
   TGraph *graph = new TGraph(120,full_pdf_phi2_fx6,full_pdf_phi2_fy6);
   graph->SetName("full_pdf_phi2");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full_pdf_phi26 = new TH1F("Graph_full_pdf_phi26","Projection of pdfModelPhi2",120,997.9676,1042.032);
   Graph_full_pdf_phi26->SetMinimum(0);
   Graph_full_pdf_phi26->SetMaximum(49583.17);
   Graph_full_pdf_phi26->SetDirectory(nullptr);
   Graph_full_pdf_phi26->SetStats(0);
   Graph_full_pdf_phi26->SetLineWidth(2);
   Graph_full_pdf_phi26->SetMarkerStyle(20);
   Graph_full_pdf_phi26->GetXaxis()->SetNdivisions(505);
   Graph_full_pdf_phi26->GetXaxis()->SetLabelFont(132);
   Graph_full_pdf_phi26->GetXaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi26->GetXaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi26->GetXaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi26->GetXaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi26->GetXaxis()->SetTitleFont(132);
   Graph_full_pdf_phi26->GetYaxis()->SetLabelFont(132);
   Graph_full_pdf_phi26->GetYaxis()->SetLabelOffset(0.01);
   Graph_full_pdf_phi26->GetYaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi26->GetYaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi26->GetYaxis()->SetTitleOffset(0.95);
   Graph_full_pdf_phi26->GetYaxis()->SetTitleFont(132);
   Graph_full_pdf_phi26->GetZaxis()->SetLabelFont(132);
   Graph_full_pdf_phi26->GetZaxis()->SetLabelSize(0.06);
   Graph_full_pdf_phi26->GetZaxis()->SetTitleSize(0.072);
   Graph_full_pdf_phi26->GetZaxis()->SetTitleOffset(1.2);
   Graph_full_pdf_phi26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_pdf_phi26);
   
   graph->Draw("l");
   
   Double_t pdf_phi2_phiphi_fx7[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi2_phiphi_fy7[121] = { 0, 273.3803, 273.3803, 286.6918, 303.6961, 323.3724, 345.2973, 369.2905, 395.3521, 423.5998, 454.2256, 487.4728, 523.6275, 563.0194, 606.0262, 653.0816, 704.6846,
   761.4123, 823.9339, 893.0293, 969.6106, 1054.751, 1149.717, 1256.014, 1375.437, 1510.145, 1662.742, 1836.393, 2034.969, 2263.233, 2527.081, 2833.855, 3192.738,
   3615.252, 4115.861, 4712.65, 5427.991, 6289.028, 7327.599, 8579.011, 9295.805, 10078.94, 10931.96, 11857.55, 12857.09, 13930.36, 15075.03, 16286.27, 18874.52,
   21594.43, 24292.87, 25573.94, 26773.95, 27865.6, 28822.63, 29620.92, 30239.76, 30662.99, 30879.79, 30885.3, 30680.9, 30274.04, 29677.86, 28910.31, 27993.3,
   26951.42, 25810.76, 23338.13, 20772.29, 18273.57, 15953.59, 14882.01, 13875.33, 12935.23, 12061.63, 11253.04, 10506.98, 9189.13, 8078.243, 7143.035, 6354.299,
   5686.5, 5118.162, 4631.63, 4212.579, 3849.44, 3532.88, 3255.355, 3010.742, 2794.045, 2601.164, 2428.717, 2273.896, 2134.355, 2008.126, 1893.547, 1789.206,
   1693.901, 1606.6, 1526.414, 1452.578, 1384.424, 1321.372, 1262.914, 1208.604, 1158.049, 1110.904, 1066.86, 1025.643, 987.009, 950.7334, 916.6032, 884.3942,
   853.8322, 824.5317, 795.9221, 767.2005, 738.7281, 738.7281, 738.7281, 0 };
   graph = new TGraph(121,pdf_phi2_phiphi_fx7,pdf_phi2_phiphi_fy7);
   graph->SetName("pdf_phi2_phiphi");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi2_phiphi7 = new TH1F("Graph_pdf_phi2_phiphi7","Projection of pdfModelPhi2",121,997.9676,1042.032);
   Graph_pdf_phi2_phiphi7->SetMinimum(0);
   Graph_pdf_phi2_phiphi7->SetMaximum(33973.83);
   Graph_pdf_phi2_phiphi7->SetDirectory(nullptr);
   Graph_pdf_phi2_phiphi7->SetStats(0);
   Graph_pdf_phi2_phiphi7->SetLineWidth(2);
   Graph_pdf_phi2_phiphi7->SetMarkerStyle(20);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiphi7->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiphi7->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi2_phiphi7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi2_phiphi7);
   
   graph->Draw("l");
   
   Double_t pdf_phi2_phiKK_fx8[121] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.5, 1015.68, 1015.86, 1016.04, 1016.22, 1016.4, 1016.58, 1016.76, 1017.12,
   1017.48, 1017.84, 1018.02, 1018.2, 1018.38, 1018.56, 1018.74, 1018.92, 1019.1, 1019.28, 1019.46, 1019.64, 1019.82, 1020, 1020.18, 1020.36,
   1020.54, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.34, 1022.52, 1022.7, 1022.88, 1023.06, 1023.24, 1023.6, 1023.96, 1024.32, 1024.68,
   1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08, 1030.44,
   1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84, 1036.2,
   1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_phi2_phiKK_fy8[121] = { 0, 95.60156, 95.60156, 100.2566, 106.203, 113.0839, 120.7511, 129.1415, 138.2553, 148.1336, 158.8435, 170.4701, 183.1134, 196.8889, 211.9284, 228.3837, 246.4294,
   266.2672, 288.1311, 312.2939, 339.0745, 368.8481, 402.058, 439.2301, 480.9927, 528.1003, 581.4636, 642.1896, 711.6321, 791.4565, 883.7246, 991.0039, 1116.506,
   1264.26, 1439.324, 1648.022, 1898.178, 2199.284, 2562.474, 3000.095, 3250.759, 3524.622, 3822.926, 4146.604, 4496.148, 4871.472, 5271.764, 5695.338, 6600.452,
   7551.608, 8495.26, 8943.25, 9362.896, 9744.648, 10079.32, 10358.49, 10574.9, 10722.9, 10798.71, 10800.64, 10729.16, 10586.88, 10378.4, 10109.98, 9789.305,
   9424.957, 9026.067, 8161.384, 7264.104, 6390.298, 5578.996, 5204.263, 4852.227, 4523.473, 4217.972, 3935.207, 3674.308, 3213.454, 2824.976, 2497.932, 2222.109,
   1988.579, 1789.83, 1619.689, 1473.146, 1346.156, 1235.454, 1138.403, 1052.862, 977.0824, 909.6316, 849.3265, 795.1853, 746.3876, 702.2452, 662.1766, 625.6885,
   592.36, 561.8306, 533.7897, 507.969, 484.1354, 462.086, 441.643, 422.6508, 404.9719, 388.485, 373.0827, 358.6692, 345.1587, 332.4731, 320.5377, 309.2742,
   298.5866, 288.3402, 278.3353, 268.2913, 258.3345, 258.3345, 258.3345, 0 };
   graph = new TGraph(121,pdf_phi2_phiKK_fx8,pdf_phi2_phiKK_fy8);
   graph->SetName("pdf_phi2_phiKK");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9900cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_phi2_phiKK8 = new TH1F("Graph_pdf_phi2_phiKK8","Projection of pdfModelPhi2",121,997.9676,1042.032);
   Graph_pdf_phi2_phiKK8->SetMinimum(0);
   Graph_pdf_phi2_phiKK8->SetMaximum(11880.71);
   Graph_pdf_phi2_phiKK8->SetDirectory(nullptr);
   Graph_pdf_phi2_phiKK8->SetStats(0);
   Graph_pdf_phi2_phiKK8->SetLineWidth(2);
   Graph_pdf_phi2_phiKK8->SetMarkerStyle(20);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetNdivisions(505);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiKK8->GetXaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_phi2_phiKK8->GetYaxis()->SetTitleFont(132);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetLabelFont(132);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_phi2_phiKK8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_phi2_phiKK8);
   
   graph->Draw("l");
   
   Double_t pdf_bkg2_phiKK_fx9[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg2_phiKK_fy9[106] = { 0, 1520.799, 1520.799, 1539.377, 1557.732, 1575.874, 1593.81, 1611.545, 1629.088, 1646.444, 1663.619, 1680.618, 1697.447, 1714.111, 1730.614, 1746.962, 1763.158,
   1779.206, 1795.111, 1810.877, 1826.506, 1842.002, 1857.37, 1872.611, 1887.729, 1902.727, 1917.608, 1932.374, 1947.029, 1961.573, 1976.011, 1990.344, 2004.574,
   2018.705, 2032.737, 2046.672, 2060.514, 2074.263, 2087.922, 2101.491, 2114.974, 2128.371, 2141.685, 2154.916, 2168.067, 2181.138, 2194.131, 2207.048, 2219.89,
   2232.658, 2245.353, 2257.977, 2270.531, 2283.016, 2295.432, 2307.782, 2320.067, 2332.286, 2344.442, 2356.535, 2368.567, 2380.537, 2392.448, 2404.299, 2416.093,
   2427.829, 2439.509, 2451.133, 2462.703, 2474.218, 2485.68, 2497.089, 2508.446, 2519.752, 2531.008, 2542.214, 2553.37, 2564.479, 2575.539, 2586.552, 2597.518,
   2608.438, 2619.313, 2630.142, 2640.927, 2651.669, 2662.367, 2673.022, 2683.635, 2694.206, 2704.736, 2715.225, 2725.673, 2736.082, 2746.451, 2756.781, 2767.073,
   2777.326, 2787.542, 2797.721, 2807.862, 2817.967, 2828.036, 2828.036, 2828.036, 0 };
   graph = new TGraph(106,pdf_bkg2_phiKK_fx9,pdf_bkg2_phiKK_fy9);
   graph->SetName("pdf_bkg2_phiKK");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg2_phiKK9 = new TH1F("Graph_pdf_bkg2_phiKK9","Projection of pdfModelPhi2",106,997.9676,1042.032);
   Graph_pdf_bkg2_phiKK9->SetMinimum(0);
   Graph_pdf_bkg2_phiKK9->SetMaximum(3110.84);
   Graph_pdf_bkg2_phiKK9->SetDirectory(nullptr);
   Graph_pdf_bkg2_phiKK9->SetStats(0);
   Graph_pdf_bkg2_phiKK9->SetLineWidth(2);
   Graph_pdf_bkg2_phiKK9->SetMarkerStyle(20);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_phiKK9->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_phiKK9->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg2_phiKK9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg2_phiKK9);
   
   graph->Draw("l");
   
   Double_t pdf_bkg2_4K_fx10[106] = { 1001.64, 1001.64, 1002, 1002.36, 1002.72, 1003.08, 1003.44, 1003.8, 1004.16, 1004.52, 1004.88, 1005.24, 1005.6, 1005.96, 1006.32, 1006.68, 1007.04,
   1007.4, 1007.76, 1008.12, 1008.48, 1008.84, 1009.2, 1009.56, 1009.92, 1010.28, 1010.64, 1011, 1011.36, 1011.72, 1012.08, 1012.44, 1012.8,
   1013.16, 1013.52, 1013.88, 1014.24, 1014.6, 1014.96, 1015.32, 1015.68, 1016.04, 1016.4, 1016.76, 1017.12, 1017.48, 1017.84, 1018.2, 1018.56,
   1018.92, 1019.28, 1019.64, 1020, 1020.36, 1020.72, 1021.08, 1021.44, 1021.8, 1022.16, 1022.52, 1022.88, 1023.24, 1023.6, 1023.96, 1024.32,
   1024.68, 1025.04, 1025.4, 1025.76, 1026.12, 1026.48, 1026.84, 1027.2, 1027.56, 1027.92, 1028.28, 1028.64, 1029, 1029.36, 1029.72, 1030.08,
   1030.44, 1030.8, 1031.16, 1031.52, 1031.88, 1032.24, 1032.6, 1032.96, 1033.32, 1033.68, 1034.04, 1034.4, 1034.76, 1035.12, 1035.48, 1035.84,
   1036.2, 1036.56, 1036.92, 1037.28, 1037.64, 1038, 1038, 1038.36, 1038.36 };
   Double_t pdf_bkg2_4K_fy10[106] = { 0, 768.9612, 768.9612, 778.3544, 787.6356, 796.8087, 805.8774, 814.8451, 823.7153, 832.4909, 841.175, 849.7703, 858.2796, 866.7053, 875.0499, 883.3157, 891.5048,
   899.6194, 907.6614, 915.6328, 923.5355, 931.371, 939.1412, 946.8477, 954.4919, 962.0753, 969.5995, 977.0657, 984.4753, 991.8296, 999.1297, 1006.377, 1013.572,
   1020.717, 1027.812, 1034.858, 1041.857, 1048.809, 1055.715, 1062.576, 1069.394, 1076.168, 1082.899, 1089.59, 1096.239, 1102.848, 1109.418, 1115.949, 1122.442,
   1128.898, 1135.317, 1141.7, 1148.048, 1154.36, 1160.639, 1166.883, 1173.094, 1179.273, 1185.419, 1191.534, 1197.617, 1203.67, 1209.692, 1215.685, 1221.648,
   1227.582, 1233.488, 1239.366, 1245.215, 1251.038, 1256.833, 1262.602, 1268.345, 1274.061, 1279.753, 1285.419, 1291.06, 1296.676, 1302.269, 1307.837, 1313.382,
   1318.904, 1324.402, 1329.878, 1335.331, 1340.762, 1346.171, 1351.559, 1356.925, 1362.27, 1367.594, 1372.898, 1378.181, 1383.444, 1388.687, 1393.91, 1399.114,
   1404.299, 1409.464, 1414.61, 1419.738, 1424.848, 1429.939, 1429.939, 1429.939, 0 };
   graph = new TGraph(106,pdf_bkg2_4K_fx10,pdf_bkg2_4K_fy10);
   graph->SetName("pdf_bkg2_4K");
   graph->SetTitle("Projection of pdfModelPhi2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_bkg2_4K10 = new TH1F("Graph_pdf_bkg2_4K10","Projection of pdfModelPhi2",106,997.9676,1042.032);
   Graph_pdf_bkg2_4K10->SetMinimum(0);
   Graph_pdf_bkg2_4K10->SetMaximum(1572.933);
   Graph_pdf_bkg2_4K10->SetDirectory(nullptr);
   Graph_pdf_bkg2_4K10->SetStats(0);
   Graph_pdf_bkg2_4K10->SetLineWidth(2);
   Graph_pdf_bkg2_4K10->SetMarkerStyle(20);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetNdivisions(505);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_4K10->GetXaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_bkg2_4K10->GetYaxis()->SetTitleFont(132);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetLabelFont(132);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_bkg2_4K10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_bkg2_4K10);
   
   graph->Draw("l");
   
   Double_t data_phiprime2_fx3004[36] = { 1002.5, 1003.5, 1004.5, 1005.5, 1006.5, 1007.5, 1008.5, 1009.5, 1010.5, 1011.5, 1012.5, 1013.5, 1014.5, 1015.5, 1016.5, 1017.5, 1018.5,
   1019.5, 1020.5, 1021.5, 1022.5, 1023.5, 1024.5, 1025.5, 1026.5, 1027.5, 1028.5, 1029.5, 1030.5, 1031.5, 1032.5, 1033.5, 1034.5,
   1035.5, 1036.5, 1037.5 };
   Double_t data_phiprime2_fy3004[36] = { 3031, 3212, 3292, 3578, 3764, 4066, 4253, 4578, 5085, 5882, 6835, 8530, 11225, 15766, 22837, 32826, 41609,
   44883, 39772, 30699, 22294, 16886, 13055, 10722, 8822, 7932, 7099, 6677, 6140, 5905, 5523, 5414, 5248,
   5064, 5100, 5023 };
   Double_t data_phiprime2_felx3004[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime2_fely3004[36] = { 54.55679, 56.17671, 56.87813, 59.31848, 60.85348, 63.26715, 64.71695, 67.16277, 70.81094, 76.19583, 82.17557, 91.85935, 105.4493, 125.0637, 150.62, 180.6802, 203.4835,
   211.3567, 198.9298, 174.712, 148.8126, 129.4471, 113.7596, 103.0483, 93.42683, 88.56318, 83.75705, 81.21444, 77.85975, 76.34562, 73.81857, 73.08159, 71.94481,
   70.66354, 70.91603, 70.37489 };
   Double_t data_phiprime2_fehx3004[36] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5 };
   Double_t data_phiprime2_fehy3004[36] = { 55.55679, 57.17671, 57.87813, 60.31848, 61.85348, 64.26715, 65.71695, 68.16277, 71.81094, 77.19583, 83.17557, 92.85935, 106.4493, 126.0637, 151.62, 181.6802, 204.4835,
   212.3567, 199.9298, 175.712, 149.8126, 130.4471, 114.7596, 104.0483, 94.42683, 89.56318, 84.75705, 82.21444, 78.85975, 77.34562, 74.81857, 74.08159, 72.94481,
   71.66354, 71.91603, 71.37489 };
   grae = new TGraphAsymmErrors(36,data_phiprime2_fx3004,data_phiprime2_fy3004,data_phiprime2_felx3004,data_phiprime2_fehx3004,data_phiprime2_fely3004,data_phiprime2_fehy3004);
   grae->SetName("data_phiprime2");
   grae->SetTitle("Histogram of ds_Full_plot__Phi2_M_mix");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data_phiprime23004 = new TH1F("Graph_data_phiprime23004","Histogram of ds_Full_plot__Phi2_M_mix",100,998.4,1041.6);
   Graph_data_phiprime23004->SetMinimum(2678.799);
   Graph_data_phiprime23004->SetMaximum(49307.25);
   Graph_data_phiprime23004->SetDirectory(nullptr);
   Graph_data_phiprime23004->SetStats(0);
   Graph_data_phiprime23004->SetLineWidth(2);
   Graph_data_phiprime23004->SetMarkerStyle(20);
   Graph_data_phiprime23004->GetXaxis()->SetNdivisions(505);
   Graph_data_phiprime23004->GetXaxis()->SetLabelFont(132);
   Graph_data_phiprime23004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime23004->GetXaxis()->SetLabelSize(0.06);
   Graph_data_phiprime23004->GetXaxis()->SetTitleSize(0.072);
   Graph_data_phiprime23004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime23004->GetXaxis()->SetTitleFont(132);
   Graph_data_phiprime23004->GetYaxis()->SetLabelFont(132);
   Graph_data_phiprime23004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_phiprime23004->GetYaxis()->SetLabelSize(0.06);
   Graph_data_phiprime23004->GetYaxis()->SetTitleSize(0.072);
   Graph_data_phiprime23004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_phiprime23004->GetYaxis()->SetTitleFont(132);
   Graph_data_phiprime23004->GetZaxis()->SetLabelFont(132);
   Graph_data_phiprime23004->GetZaxis()->SetLabelSize(0.06);
   Graph_data_phiprime23004->GetZaxis()->SetTitleSize(0.072);
   Graph_data_phiprime23004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_phiprime23004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_phiprime23004);
   
   grae->Draw("p");
   
   TH1D *frame_560a216bb5e0__4 = new TH1D("frame_560a216bb5e0__4","#phi mass",100,1002,1038);
   frame_560a216bb5e0__4->SetBinContent(1,47350.12);
   frame_560a216bb5e0__4->SetMaximum(47350.12);
   frame_560a216bb5e0__4->SetEntries(1);
   frame_560a216bb5e0__4->SetDirectory(nullptr);
   frame_560a216bb5e0__4->SetStats(0);
   frame_560a216bb5e0__4->SetLineWidth(2);
   frame_560a216bb5e0__4->SetMarkerStyle(20);
   frame_560a216bb5e0__4->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{K}^{#plus}#it{K}^{#minus}#font[132]{)_{2} [MeV]}");
   frame_560a216bb5e0__4->GetXaxis()->SetNdivisions(505);
   frame_560a216bb5e0__4->GetXaxis()->SetLabelFont(132);
   frame_560a216bb5e0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__4->GetXaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__4->GetXaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_560a216bb5e0__4->GetXaxis()->SetTitleFont(132);
   frame_560a216bb5e0__4->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_560a216bb5e0__4->GetYaxis()->SetLabelFont(132);
   frame_560a216bb5e0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_560a216bb5e0__4->GetYaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__4->GetYaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__4->GetYaxis()->SetTitleOffset(1.4);
   frame_560a216bb5e0__4->GetYaxis()->SetTitleFont(132);
   frame_560a216bb5e0__4->GetZaxis()->SetLabelFont(132);
   frame_560a216bb5e0__4->GetZaxis()->SetLabelSize(0.06);
   frame_560a216bb5e0__4->GetZaxis()->SetTitleSize(0.072);
   frame_560a216bb5e0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_560a216bb5e0__4->GetZaxis()->SetTitleFont(132);
   frame_560a216bb5e0__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb ");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.84,"5.9 fb^{#minus 1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canv_phi2->Modified();
   canv_phi2->SetSelected(canv_phi2);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:23 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__0 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__0->Draw();
   c1_1__0->cd();
   c1_1__0->Range(2575,-21.92836,4075,120.528);
   c1_1__0->SetFillColor(0);
   c1_1__0->SetBorderMode(0);
   c1_1__0->SetBorderSize(2);
   c1_1__0->SetTickx(1);
   c1_1__0->SetTicky(1);
   c1_1__0->SetLeftMargin(0.15);
   c1_1__0->SetRightMargin(0.05);
   c1_1__0->SetTopMargin(0.06);
   c1_1__0->SetBottomMargin(0.15);
   c1_1__0->SetFrameLineWidth(2);
   c1_1__0->SetFrameBorderMode(0);
   c1_1__0->SetFrameLineWidth(2);
   c1_1__0->SetFrameBorderMode(0);
   
   TH1D *frame_5592b1353d80__1 = new TH1D("frame_5592b1353d80__1","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1353d80__1->SetBinContent(1,111.9806);
   frame_5592b1353d80__1->SetMinimum(-0.5599031);
   frame_5592b1353d80__1->SetMaximum(111.9806);
   frame_5592b1353d80__1->SetEntries(1);
   frame_5592b1353d80__1->SetDirectory(nullptr);
   frame_5592b1353d80__1->SetStats(0);
   frame_5592b1353d80__1->SetLineWidth(2);
   frame_5592b1353d80__1->SetMarkerStyle(20);
   frame_5592b1353d80__1->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1353d80__1->GetXaxis()->SetNdivisions(505);
   frame_5592b1353d80__1->GetXaxis()->SetLabelFont(132);
   frame_5592b1353d80__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__1->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__1->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1353d80__1->GetXaxis()->SetTitleOffset(1);
   frame_5592b1353d80__1->GetXaxis()->SetTitleFont(12);
   frame_5592b1353d80__1->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1353d80__1->GetYaxis()->SetLabelFont(132);
   frame_5592b1353d80__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__1->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__1->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__1->GetYaxis()->SetTickLength(0.02);
   frame_5592b1353d80__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1353d80__1->GetYaxis()->SetTitleFont(132);
   frame_5592b1353d80__1->GetZaxis()->SetLabelFont(132);
   frame_5592b1353d80__1->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1353d80__1->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__1->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1353d80__1->GetZaxis()->SetTitleFont(132);
   frame_5592b1353d80__1->Draw("FUNC");
   
   Double_t data_2015_fx3001[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2015_fy3001[240] = { 11.72464, 26.49453, 15.78169, 19.85366, 29.62353, 11.16217, 31.56557, 8.082209, 15.8673, 26.5319, 31.36321, 19.73075, 6.62414, 17.55495, 24.57719, 22.12075, 26.28012,
   21.81084, 19.53419, 19.6112, 13.33413, 30.2548, 20.34161, 36.34472, 35.42781, 25.04399, 25.76699, 17.34629, 22.45999, 33.09409, 47.29748, 45.9618, 39.73187,
   71.74896, 63.21664, 70.00684, 93.79532, 69.10828, 78.33305, 67.05964, 60.86958, 48.35167, 44.88221, 33.41425, 46.5473, 19.21534, 47.73989, 23.59447, 25.50834,
   14.7914, 28.69606, 7.892409, 43.97377, 34.53873, 11.34819, 16.08586, 23.61776, 9.950879, 22.72451, 22.32733, 18.02797, 21.79349, 11.62437, 18.19694, 11.00663,
   12.44903, 12.92592, 13.41124, 15.33041, 16.52578, 30.84153, 20.72897, 22.51171, 31.84286, 19.06446, 19.46828, 34.04678, 26.92519, 4.752233, 28.9503, 20.7846,
   17.42096, 28.67507, 28.79208, 17.1191, 14.17111, 26.18632, 4.73654, 24.63267, 20.20329, 1.000012, 28.92217, 17.68288, 23.17878, 17.69098, 19.64494, 23.96859,
   10.11323, 16.20539, 5.298502, 30.44944, 10.95169, 19.88655, 11.1636, 15.56018, 16.96052, 15.72991, 17.37462, 15.75685, 12.18282, 26.37883, 13.69875, 17.07621,
   21.88783, 18.81712, 17.52331, 14.00622, 16.55664, 24.76774, 29.53502, 26.86457, 16.25915, 24.27288, 35.08675, 37.74369, 10.53089, 7.597271, 22.52523, 26.61674,
   13.21412, 16.6277, 9.164817, 14.77412, 2.119685, 17.64452, 13.37935, 6.16692, 12.20933, 16.54616, 30.25544, 18.01903, 29.30373, 21.17542, 19.10399, 22.13514,
   22.78647, 15.96654, 19.24475, 12.70527, 22.93504, 37.32245, 39.11855, 18.3992, 24.21018, 19.46329, 25.9162, 13.01272, 20.56904, 17.48615, 8.868425, 23.54179,
   11.98507, 11.16058, 16.01041, 14.50041, 18.05064, 27.12359, 25.1048, 23.52903, 21.77087, 12.88755, 21.08106, 16.36663, 10.92164, 9.60498, 15.36768, 12.8417,
   11.81796, 8.957604, 5.378982, 16.63815, 17.47853, 6.123518, 9.716154, 8.064793, 8.428082, 3.647409, 17.66381, 11.07284, 3.904154, 15.08959, 10.9132, 12.32495,
   8.746969, 8.568928, 19.93346, 8.974593, 8.947427, 5.421267, 4.950517, 3.679967, 14.08815, 6.217849, 11.54438, 12.08389, 13.8529, 8.613457, 8.946359, 12.25775,
   15.66557, 9.099575, 8.192509, 2.252129, 10.64257, 1.593629, 6.403418, 9.897295, 1.001242, 4.891014, 8.665108, 9.177936, 4.643956, 9.178615, 9.601804, 8.259832,
   2.533741, 4.946151, 3.729934, 6.786059, 5.045591, 1.066993, 5.619441, 5.472683, 10.37193, 8.809542, 4.700105, 1.004532, 5.43929, 5.962517, 1.001172 };
   Double_t data_2015_felx3001[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fely3001[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   Double_t data_2015_fehx3001[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fehy3001[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2015_fx3001,data_2015_fy3001,data_2015_felx3001,data_2015_fehx3001,data_2015_fely3001,data_2015_fehy3001);
   grae->SetName("data_2015");
   grae->SetTitle("Histogram of dh_2015_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20153001 = new TH1F("Graph_data_20153001","Histogram of dh_2015_plot__Jpsi_M",240,2680,4120);
   Graph_data_20153001->SetMinimum(-36.18321);
   Graph_data_20153001->SetMaximum(118.4225);
   Graph_data_20153001->SetDirectory(nullptr);
   Graph_data_20153001->SetStats(0);
   Graph_data_20153001->SetLineWidth(2);
   Graph_data_20153001->SetMarkerStyle(20);
   Graph_data_20153001->GetXaxis()->SetNdivisions(505);
   Graph_data_20153001->GetXaxis()->SetLabelFont(132);
   Graph_data_20153001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20153001->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20153001->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20153001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20153001->GetXaxis()->SetTitleFont(132);
   Graph_data_20153001->GetYaxis()->SetLabelFont(132);
   Graph_data_20153001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20153001->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20153001->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20153001->GetYaxis()->SetTickLength(0.02);
   Graph_data_20153001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20153001->GetYaxis()->SetTitleFont(132);
   Graph_data_20153001->GetZaxis()->SetLabelFont(132);
   Graph_data_20153001->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20153001->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20153001->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20153001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20153001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20153001);
   
   grae->Draw("p");
   
   Double_t mod1_2015_fx1[306] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980,
   2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5,
   3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070,
   3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150,
   3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230,
   3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310,
   3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390,
   3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5, 3415, 3417.5, 3420, 3422.5, 3425, 3430, 3432.5, 3435, 3437.5,
   3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5,
   3505, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5,
   3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3562.5, 3565, 3567.5,
   3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635,
   3637.5, 3640, 3642.5, 3645, 3647.5, 3650, 3655, 3657.5, 3660, 3662.5, 3665, 3670, 3675, 3680, 3685, 3690,
   3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770,
   3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850,
   3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930,
   3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005,
   4005.005 };
   Double_t mod1_2015_fy1[306] = { 0, 19.12132, 19.12132, 19.19423, 19.27816, 19.36593, 19.45807, 19.55518, 19.65797, 19.76725, 19.88398, 20.00928, 20.14448, 20.29116, 20.45118, 20.62682, 20.82083,
   21.03656, 21.27815, 21.55074, 21.86078, 22.21647, 22.62833, 23.11007, 23.6797, 24.36138, 25.18792, 26.20474, 27.47583, 29.09299, 31.19011, 32.47723, 33.96485,
   35.69234, 37.70677, 40.06334, 42.82462, 46.05746, 49.82584, 54.17743, 59.12177, 64.59952, 70.44629, 76.36155, 81.90064, 84.35854, 86.51106, 88.28742, 89.6241,
   90.46881, 90.78692, 90.56134, 89.79517, 88.51163, 86.75233, 84.57412, 82.04503, 79.23957, 76.23411, 69.91396, 63.59569, 57.645, 52.27427, 47.5693, 43.52875,
   40.10102, 37.21189, 34.78216, 32.73728, 31.0116, 29.54931, 28.30458, 26.32374, 24.84391, 23.71605, 22.84046, 22.14922, 21.59521, 21.14505, 20.77467, 20.46646,
   20.20727, 19.98715, 19.79848, 19.63538, 19.4932, 19.36828, 19.25768, 19.15905, 19.07047, 18.99035, 18.91741, 18.85055, 18.78889, 18.73167, 18.67825, 18.62809,
   18.58074, 18.53581, 18.49301, 18.45237, 18.41497, 18.38344, 18.35843, 18.33668, 18.31549, 18.29401, 18.27208, 18.24973, 18.22695, 18.20379, 18.18024, 18.15636,
   18.13216, 18.10768, 18.08297, 18.05805, 18.03299, 18.00784, 17.98266, 17.95753, 17.93255, 17.9078, 17.88341, 17.85953, 17.83631, 17.81397, 17.79275, 17.77295,
   17.75493, 17.73917, 17.72623, 17.71688, 17.71208, 17.71311, 17.72173, 17.74033, 17.77231, 17.82267, 17.89898, 18.01329, 18.18581, 18.45242, 18.87953, 19.58746,
   20.76951, 21.61053, 22.64499, 25.21132, 26.56907, 27.7553, 28.55658, 28.79015, 28.37335, 27.36145, 25.93016, 24.30765, 21.26613, 20.06263, 19.10443, 18.36673,
   17.81019, 17.08253, 16.6666, 16.41267, 16.24567, 16.13088, 16.05187, 15.99888, 15.97302, 16.01704, 16.29059, 16.62686, 17.20305, 18.13179, 19.52172, 21.39112,
   23.5436, 25.51009, 26.23076, 26.68225, 26.81947, 26.62807, 26.12714, 25.36578, 21.20329, 19.37242, 18.04633, 17.21209, 16.78646, 16.70124, 16.93509, 17.5187,
   18.53023, 20.07447, 22.21989, 24.88878, 27.73969, 29.04792, 30.15711, 30.9795, 31.44401, 31.50704, 31.15957, 30.42887, 29.37433, 26.63463, 23.66239, 21.02569,
   18.98956, 17.56478, 16.63669, 16.06722, 15.74046, 15.50156, 15.52424, 15.66015, 15.88021, 16.20622, 16.69114, 17.42188, 18.51801, 20.08639, 22.06885, 23.97531,
   24.59371, 24.79856, 24.49239, 23.65977, 22.38068, 20.81043, 17.52055, 16.08486, 14.88518, 13.92998, 13.19665, 12.24479, 11.73478, 11.45532, 11.28787, 11.17347,
   11.0841, 11.00633, 10.93352, 10.86225, 10.79071, 10.71795, 10.64349, 10.56708, 10.48864, 10.40816, 10.32569, 10.24127, 10.155, 10.06694, 9.977163, 9.885754,
   9.792779, 9.698302, 9.602383, 9.50508, 9.406441, 9.306513, 9.205341, 9.102961, 8.99941, 8.894722, 8.788924, 8.682046, 8.574111, 8.465144, 8.355165, 8.244194,
   8.132249, 8.019346, 7.905501, 7.790728, 7.67504, 7.558449, 7.440967, 7.322604, 7.20337, 7.083274, 6.962324, 6.840529, 6.717895, 6.59443, 6.470141, 6.345033,
   6.219111, 6.092382, 5.964851, 5.836522, 5.707399, 5.577487, 5.44679, 5.315311, 5.183054, 5.050023, 4.916221, 4.781649, 4.646313, 4.523421, 4.523421, 4.523421,
   0 };
   TGraph *graph = new TGraph(306,mod1_2015_fx1,mod1_2015_fy1);
   graph->SetName("mod1_2015");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_20151 = new TH1F("Graph_mod1_20151","Projection of model",306,2673.994,4126.006);
   Graph_mod1_20151->SetMinimum(0);
   Graph_mod1_20151->SetMaximum(99.86561);
   Graph_mod1_20151->SetDirectory(nullptr);
   Graph_mod1_20151->SetStats(0);
   Graph_mod1_20151->SetLineWidth(2);
   Graph_mod1_20151->SetMarkerStyle(20);
   Graph_mod1_20151->GetXaxis()->SetNdivisions(505);
   Graph_mod1_20151->GetXaxis()->SetLabelFont(132);
   Graph_mod1_20151->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_20151->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_20151->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_20151->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_20151->GetXaxis()->SetTitleFont(132);
   Graph_mod1_20151->GetYaxis()->SetLabelFont(132);
   Graph_mod1_20151->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_20151->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_20151->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_20151->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_20151->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_20151->GetYaxis()->SetTitleFont(132);
   Graph_mod1_20151->GetZaxis()->SetLabelFont(132);
   Graph_mod1_20151->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_20151->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_20151->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_20151->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_20151->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_20151);
   
   graph->Draw("l");
   
   Double_t sig1_2015_fx2[322] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5,
   3413.75, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440, 3445, 3450, 3455,
   3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5, 3505, 3507.5, 3508.75, 3510,
   3511.25, 3512.5, 3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3541.25, 3542.5, 3543.75,
   3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3561.25, 3562.5, 3565, 3567.5, 3568.75,
   3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635,
   3637.5, 3640, 3642.5, 3645, 3647.5, 3650, 3655, 3657.5, 3660, 3662.5, 3665, 3670, 3675, 3680, 3685, 3690,
   3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770,
   3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850,
   3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930,
   3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005,
   4005.005 };
   Double_t sig1_2015_fy2[322] = { 0, 1.073265, 1.073265, 1.118991, 1.173343, 1.232061, 1.295651, 1.364699, 1.439881, 1.521983, 1.611926, 1.71079, 1.819849, 1.94062, 2.074913, 2.224913, 2.393261,
   2.583186, 2.798671, 3.044663, 3.327379, 3.654707, 4.036775, 4.486774, 5.022055, 5.665855, 6.449773, 7.417529, 8.630716, 10.1777, 12.18737, 13.42209, 14.84999,
   16.50895, 18.44429, 20.70915, 23.36376, 26.47245, 30.09684, 32.11788, 34.2828, 36.59143, 39.03952, 44.30985, 49.93559, 55.62742, 58.36919, 60.95731, 63.32233,
   65.39343, 67.10247, 68.38831, 69.20061, 69.50605, 69.28817, 68.54995, 67.31375, 65.61961, 63.52228, 61.08722, 58.38616, 55.49263, 49.40801, 43.32538, 37.59675,
   34.93427, 32.42656, 30.08042, 27.89741, 25.87506, 24.00799, 22.28876, 20.70866, 17.92796, 15.58965, 13.62196, 11.96171, 10.55516, 9.35821, 8.334486, 7.454408,
   6.033553, 4.952182, 4.114305, 3.454562, 2.927576, 2.50123, 2.152352, 1.863982, 1.623459, 1.421216, 1.249921, 1.103892, 0.9786727, 0.8707344, 0.777253, 0.6959553,
   0.6249905, 0.5628425, 0.5082614, 0.4602099, 0.4178222, 0.3803718, 0.3472454, 0.3179248, 0.2919686, 0.2690037, 0.2487522, 0.2312414, 0.2175204, 0.2101065, 0.2096357, 0.2129611,
   0.2174834, 0.2223872, 0.2275325, 0.2329184, 0.2385625, 0.2444854, 0.2507102, 0.2572626, 0.2641716, 0.2714696, 0.2791934, 0.2873845, 0.2960905, 0.3053655, 0.3152718, 0.3258814,
   0.3372777, 0.3495583, 0.3628379, 0.377252, 0.3929623, 0.4101627, 0.4290886, 0.4500269, 0.4733326, 0.4994485, 0.5289348, 0.5625091, 0.6011058, 0.6459624, 0.6987527, 0.7617854,
   0.8383384, 0.9332106, 1.053695, 1.211386, 1.425738, 1.731286, 2.191946, 2.923541, 3.446662, 4.112143, 4.947318, 5.968859, 8.491196, 9.824382, 10.99261, 11.79044,
   11.99237, 12.04193, 11.93282, 11.66751, 10.72039, 9.369703, 7.83509, 6.319244, 4.962187, 3.831345, 2.936778, 2.254608, 1.746959, 1.103084, 0.759832, 0.5730432,
   0.4704577, 0.4186359, 0.4017433, 0.4103695, 0.4455647, 0.5484581, 0.8726936, 1.226993, 1.812329, 2.73712, 4.105939, 5.936373, 8.039367, 9.963401, 10.67267, 11.12285,
   11.27052, 11.10186, 10.63526, 9.917974, 5.97363, 4.242489, 2.997268, 2.225502, 1.847045, 1.796237, 2.052516, 2.64541, 3.650144, 4.338833, 5.167554, 6.143089,
   7.263543, 9.863273, 12.63802, 13.91247, 14.99527, 15.80192, 16.264, 16.33954, 16.01985, 15.33117, 14.33066, 13.09767, 11.72229, 8.889594, 6.379357, 5.335827,
   4.446621, 3.101643, 2.233946, 1.71049, 1.419545, 1.232567, 1.290022, 1.446042, 1.667884, 1.96884, 2.387313, 2.987132, 3.856217, 5.073171, 6.595219, 8.061967,
   8.54939, 8.732997, 8.541324, 7.963435, 7.05886, 5.942955, 3.617194, 2.621292, 1.811037, 1.193601, 0.7507874, 0.2593347, 0.07577974, 0.01928019, 0.00476074, 0.001669012,
   0.001108515, 0.0009929533, 0.0009405207, 0.0008975693, 0.0008580893, 0.0008213528, 0.0007870852, 0.000755065, 0.000725096, 0.0006970034, 0.0006706303, 0.0006458367, 0.0006224962, 0.000600495, 0.0005797305, 0.0005601095,
   0.0005415478, 0.0005239687, 0.0005073024, 0.0004914854, 0.0004764596, 0.0004621717, 0.0004485731, 0.0004356189, 0.0004232681, 0.0004114827, 0.0004002279, 0.0003894715, 0.0003791836, 0.0003693366, 0.0003599051, 0.0003508654,
   0.0003421953, 0.0003338744, 0.0003258836, 0.0003182053, 0.0003108227, 0.0003037206, 0.0002968843, 0.0002903003, 0.0002839561, 0.0002778396, 0.0002719398, 0.0002662463, 0.0002607491, 0.0002554391, 0.0002503076, 0.0002453463,
   0.0002405476, 0.0002359041, 0.0002314091, 0.000227056, 0.0002228386, 0.0002187513, 0.0002147884, 0.0002109448, 0.0002072156, 0.0002035961, 0.0002000819, 0.0001966687, 0.0001933526, 0.0001904372, 0.0001904372, 0.0001904372,
   0 };
   graph = new TGraph(322,sig1_2015_fx2,sig1_2015_fy2);
   graph->SetName("sig1_2015");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_20152 = new TH1F("Graph_sig1_20152","Projection of signal",322,2673.994,4126.006);
   Graph_sig1_20152->SetMinimum(0);
   Graph_sig1_20152->SetMaximum(76.45666);
   Graph_sig1_20152->SetDirectory(nullptr);
   Graph_sig1_20152->SetStats(0);
   Graph_sig1_20152->SetLineWidth(2);
   Graph_sig1_20152->SetMarkerStyle(20);
   Graph_sig1_20152->GetXaxis()->SetNdivisions(505);
   Graph_sig1_20152->GetXaxis()->SetLabelFont(132);
   Graph_sig1_20152->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_20152->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_20152->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_20152->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_20152->GetXaxis()->SetTitleFont(132);
   Graph_sig1_20152->GetYaxis()->SetLabelFont(132);
   Graph_sig1_20152->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_20152->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_20152->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_20152->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_20152->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_20152->GetYaxis()->SetTitleFont(132);
   Graph_sig1_20152->GetZaxis()->SetLabelFont(132);
   Graph_sig1_20152->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_20152->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_20152->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_20152->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_20152->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_20152);
   
   graph->Draw("l");
   
   Double_t bkg1_2015_fx3[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2015_fy3[246] = { 0, 17.32405, 17.32405, 17.3484, 17.37472, 17.40037, 17.42535, 17.44966, 17.47329, 17.49626, 17.51855, 17.54018, 17.56113, 17.58141, 17.60102, 17.61996, 17.63823,
   17.65583, 17.67276, 17.68901, 17.7046, 17.71951, 17.73375, 17.74733, 17.76023, 17.77246, 17.78401, 17.7949, 17.80512, 17.81467, 17.82354, 17.83175, 17.83928,
   17.84614, 17.85233, 17.85785, 17.8627, 17.86688, 17.87039, 17.87322, 17.87539, 17.87688, 17.8777, 17.87786, 17.87734, 17.87615, 17.87429, 17.87176, 17.86855,
   17.86468, 17.86013, 17.85492, 17.84903, 17.84247, 17.83524, 17.82735, 17.81877, 17.80953, 17.79962, 17.78904, 17.77778, 17.76586, 17.75326, 17.73999, 17.72605,
   17.71144, 17.69616, 17.68021, 17.66359, 17.6463, 17.62833, 17.6097, 17.59039, 17.57041, 17.54976, 17.52844, 17.50645, 17.48379, 17.46046, 17.43646, 17.41178,
   17.38644, 17.36042, 17.33373, 17.30637, 17.27834, 17.24964, 17.22027, 17.19023, 17.15952, 17.12813, 17.09608, 17.06335, 17.02995, 16.99588, 16.96115, 16.92574,
   16.88965, 16.8529, 16.81548, 16.77738, 16.73862, 16.69918, 16.65908, 16.6183, 16.57685, 16.53473, 16.49194, 16.44847, 16.40434, 16.35954, 16.31406, 16.26792,
   16.2211, 16.17361, 16.12545, 16.07662, 16.02712, 15.97695, 15.92611, 15.87459, 15.82241, 15.76955, 15.71602, 15.66183, 15.60696, 15.55142, 15.49521, 15.43832,
   15.38077, 15.32255, 15.26365, 15.20409, 15.14385, 15.08294, 15.02136, 14.95911, 14.89619, 14.8326, 14.76834, 14.7034, 14.6378, 14.57152, 14.50458, 14.43696,
   14.36867, 14.29971, 14.23008, 14.15978, 14.0888, 14.01716, 13.94485, 13.87186, 13.7982, 13.72388, 13.64888, 13.57321, 13.49687, 13.41986, 13.34217, 13.26382,
   13.18479, 13.1051, 13.02473, 12.94369, 12.86199, 12.77961, 12.69656, 12.61283, 12.52844, 12.44338, 12.35764, 12.27124, 12.18416, 12.09641, 12.008, 11.91891,
   11.82915, 11.73872, 11.64761, 11.55584, 11.46339, 11.37028, 11.27649, 11.18204, 11.08691, 10.99111, 10.89464, 10.7975, 10.69968, 10.6012, 10.50205, 10.40222,
   10.30173, 10.20056, 10.09872, 9.99621, 9.89303, 9.789179, 9.684657, 9.579464, 9.473599, 9.367064, 9.259858, 9.151981, 9.043433, 8.934214, 8.824324, 8.713763,
   8.60253, 8.490627, 8.378053, 8.264808, 8.150892, 8.036305, 7.921047, 7.805118, 7.688518, 7.571247, 7.453305, 7.334692, 7.215408, 7.095453, 6.974827, 6.85353,
   6.731562, 6.608924, 6.485614, 6.361633, 6.236981, 6.111658, 5.985664, 5.858999, 5.731664, 5.603657, 5.474979, 5.34563, 5.21561, 5.08492, 4.953558, 4.821525,
   4.688821, 4.568386, 4.568386, 4.568386, 0 };
   graph = new TGraph(246,bkg1_2015_fx3,bkg1_2015_fy3);
   graph->SetName("bkg1_2015");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_20153 = new TH1F("Graph_bkg1_20153","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_20153->SetMinimum(0);
   Graph_bkg1_20153->SetMaximum(19.66564);
   Graph_bkg1_20153->SetDirectory(nullptr);
   Graph_bkg1_20153->SetStats(0);
   Graph_bkg1_20153->SetLineWidth(2);
   Graph_bkg1_20153->SetMarkerStyle(20);
   Graph_bkg1_20153->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_20153->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_20153->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20153->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_20153->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_20153->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20153->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_20153->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_20153->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20153->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_20153->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_20153->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_20153->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20153->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_20153->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_20153->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_20153->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_20153->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_20153->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_20153->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_20153);
   
   graph->Draw("l");
   
   Double_t data_2015_fx3002[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2015_fy3002[240] = { 11.72464, 26.49453, 15.78169, 19.85366, 29.62353, 11.16217, 31.56557, 8.082209, 15.8673, 26.5319, 31.36321, 19.73075, 6.62414, 17.55495, 24.57719, 22.12075, 26.28012,
   21.81084, 19.53419, 19.6112, 13.33413, 30.2548, 20.34161, 36.34472, 35.42781, 25.04399, 25.76699, 17.34629, 22.45999, 33.09409, 47.29748, 45.9618, 39.73187,
   71.74896, 63.21664, 70.00684, 93.79532, 69.10828, 78.33305, 67.05964, 60.86958, 48.35167, 44.88221, 33.41425, 46.5473, 19.21534, 47.73989, 23.59447, 25.50834,
   14.7914, 28.69606, 7.892409, 43.97377, 34.53873, 11.34819, 16.08586, 23.61776, 9.950879, 22.72451, 22.32733, 18.02797, 21.79349, 11.62437, 18.19694, 11.00663,
   12.44903, 12.92592, 13.41124, 15.33041, 16.52578, 30.84153, 20.72897, 22.51171, 31.84286, 19.06446, 19.46828, 34.04678, 26.92519, 4.752233, 28.9503, 20.7846,
   17.42096, 28.67507, 28.79208, 17.1191, 14.17111, 26.18632, 4.73654, 24.63267, 20.20329, 1.000012, 28.92217, 17.68288, 23.17878, 17.69098, 19.64494, 23.96859,
   10.11323, 16.20539, 5.298502, 30.44944, 10.95169, 19.88655, 11.1636, 15.56018, 16.96052, 15.72991, 17.37462, 15.75685, 12.18282, 26.37883, 13.69875, 17.07621,
   21.88783, 18.81712, 17.52331, 14.00622, 16.55664, 24.76774, 29.53502, 26.86457, 16.25915, 24.27288, 35.08675, 37.74369, 10.53089, 7.597271, 22.52523, 26.61674,
   13.21412, 16.6277, 9.164817, 14.77412, 2.119685, 17.64452, 13.37935, 6.16692, 12.20933, 16.54616, 30.25544, 18.01903, 29.30373, 21.17542, 19.10399, 22.13514,
   22.78647, 15.96654, 19.24475, 12.70527, 22.93504, 37.32245, 39.11855, 18.3992, 24.21018, 19.46329, 25.9162, 13.01272, 20.56904, 17.48615, 8.868425, 23.54179,
   11.98507, 11.16058, 16.01041, 14.50041, 18.05064, 27.12359, 25.1048, 23.52903, 21.77087, 12.88755, 21.08106, 16.36663, 10.92164, 9.60498, 15.36768, 12.8417,
   11.81796, 8.957604, 5.378982, 16.63815, 17.47853, 6.123518, 9.716154, 8.064793, 8.428082, 3.647409, 17.66381, 11.07284, 3.904154, 15.08959, 10.9132, 12.32495,
   8.746969, 8.568928, 19.93346, 8.974593, 8.947427, 5.421267, 4.950517, 3.679967, 14.08815, 6.217849, 11.54438, 12.08389, 13.8529, 8.613457, 8.946359, 12.25775,
   15.66557, 9.099575, 8.192509, 2.252129, 10.64257, 1.593629, 6.403418, 9.897295, 1.001242, 4.891014, 8.665108, 9.177936, 4.643956, 9.178615, 9.601804, 8.259832,
   2.533741, 4.946151, 3.729934, 6.786059, 5.045591, 1.066993, 5.619441, 5.472683, 10.37193, 8.809542, 4.700105, 1.004532, 5.43929, 5.962517, 1.001172 };
   Double_t data_2015_felx3002[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fely3002[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   Double_t data_2015_fehx3002[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2015_fehy3002[240] = { 6.94004, 7.774925, 7.105874, 6.912794, 8.078529, 6.629488, 8.448943, 6.395341, 6.53728, 7.702085, 8.1851, 7.73648, 5.07618, 7.082951, 5.826485, 7.709896, 8.170683,
   5.996599, 6.941454, 6.141262, 7.298288, 8.400538, 7.567835, 7.988447, 9.097942, 7.013579, 8.638584, 8.116956, 8.951506, 9.521016, 10.61866, 9.732905, 9.539307,
   11.11899, 11.3561, 11.62844, 11.74339, 12.85155, 12.05421, 10.1969, 8.1944, 9.810442, 10.15969, 9.576911, 9.932004, 7.974679, 9.752742, 7.838686, 7.658004,
   7.595402, 8.284716, 6.174889, 9.361543, 6.503541, 6.634589, 7.450518, 7.232376, 6.472128, 8.435066, 7.935113, 7.641397, 8.310774, 6.107543, 6.162888, 6.800556,
   6.481744, 6.691299, 6.031058, 6.381219, 7.430374, 7.492159, 6.577672, 6.876928, 8.216611, 6.195554, 7.260435, 8.733378, 6.761287, 5.950715, 9.132453, 6.882324,
   6.118551, 8.476508, 8.787464, 6.212656, 6.157638, 7.155348, 5.531481, 7.92655, 6.355611, 24.29941, 8.442916, 6.077885, 8.683061, 5.751437, 6.817096, 5.446942,
   7.101566, 7.013385, 6.272073, 7.894061, 5.885882, 6.770024, 5.987069, 6.922793, 7.572118, 6.857988, 6.250933, 6.577608, 6.549771, 7.293954, 6.291678, 6.671809,
   5.133049, 6.290228, 7.190055, 7.267982, 6.608882, 6.86861, 6.590583, 7.820509, 6.289699, 7.717088, 9.345081, 6.286226, 5.712882, 6.578523, 7.068155, 7.224405,
   5.69529, 6.399401, 5.124193, 5.377568, 4.249973, 4.46196, 5.558368, 5.543746, 5.832914, 5.602363, 8.67204, 7.854546, 8.091911, 8.105703, 6.997112, 7.227768,
   6.369795, 6.888866, 6.415706, 6.067837, 6.592926, 8.762694, 8.872157, 4.90783, 6.550792, 6.590741, 5.542981, 5.589071, 4.809066, 6.017105, 4.957631, 7.02751,
   5.472744, 5.11278, 6.571025, 5.977817, 6.977619, 4.851959, 4.798364, 6.412194, 6.784162, 3.997563, 4.301555, 4.151182, 5.087648, 3.909181, 5.673724, 4.236997,
   4.909374, 6.397649, 4.85623, 5.762147, 4.387916, 3.950666, 4.890843, 4.321082, 3.834012, 3.863961, 4.425415, 3.519353, 3.435536, 5.140029, 4.674414, 6.228114,
   3.482147, 4.907801, 6.561184, 4.57252, 4.40501, 3.730744, 4.435248, 3.581415, 5.263002, 3.778726, 4.524739, 3.668738, 6.067312, 4.445478, 4.391023, 3.277371,
   4.802357, 3.407826, 2.666796, 5.908539, 3.627771, 5.70662, 3.965236, 3.190504, 9.960424, 2.669872, 2.932892, 3.441301, 4.017295, 4.233641, 3.43732, 2.748024,
   6.309314, 2.52763, 2.746275, 4.054723, 3.955368, 8.698525, 3.172101, 2.898299, 3.385916, 6.617425, 3.149127, 2.190145, 2.416177, 3.676436, 2.942149 };
   grae = new TGraphAsymmErrors(240,data_2015_fx3002,data_2015_fy3002,data_2015_felx3002,data_2015_fehx3002,data_2015_fely3002,data_2015_fehy3002);
   grae->SetName("data_2015");
   grae->SetTitle("Histogram of dh_2015_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20153002 = new TH1F("Graph_data_20153002","Histogram of dh_2015_plot__Jpsi_M",240,2680,4120);
   Graph_data_20153002->SetMinimum(-36.18321);
   Graph_data_20153002->SetMaximum(118.4225);
   Graph_data_20153002->SetDirectory(nullptr);
   Graph_data_20153002->SetStats(0);
   Graph_data_20153002->SetLineWidth(2);
   Graph_data_20153002->SetMarkerStyle(20);
   Graph_data_20153002->GetXaxis()->SetNdivisions(505);
   Graph_data_20153002->GetXaxis()->SetLabelFont(132);
   Graph_data_20153002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20153002->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20153002->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20153002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20153002->GetXaxis()->SetTitleFont(132);
   Graph_data_20153002->GetYaxis()->SetLabelFont(132);
   Graph_data_20153002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20153002->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20153002->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20153002->GetYaxis()->SetTickLength(0.02);
   Graph_data_20153002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20153002->GetYaxis()->SetTitleFont(132);
   Graph_data_20153002->GetZaxis()->SetLabelFont(132);
   Graph_data_20153002->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20153002->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20153002->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20153002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20153002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20153002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2015","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2015","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2015","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2015","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592b1353d80__2 = new TH1D("frame_5592b1353d80__2","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1353d80__2->SetBinContent(1,111.9806);
   frame_5592b1353d80__2->SetMinimum(-0.5599031);
   frame_5592b1353d80__2->SetMaximum(111.9806);
   frame_5592b1353d80__2->SetEntries(1);
   frame_5592b1353d80__2->SetDirectory(nullptr);
   frame_5592b1353d80__2->SetStats(0);
   frame_5592b1353d80__2->SetLineWidth(2);
   frame_5592b1353d80__2->SetMarkerStyle(20);
   frame_5592b1353d80__2->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1353d80__2->GetXaxis()->SetNdivisions(505);
   frame_5592b1353d80__2->GetXaxis()->SetLabelFont(132);
   frame_5592b1353d80__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__2->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__2->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1353d80__2->GetXaxis()->SetTitleOffset(1);
   frame_5592b1353d80__2->GetXaxis()->SetTitleFont(12);
   frame_5592b1353d80__2->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1353d80__2->GetYaxis()->SetLabelFont(132);
   frame_5592b1353d80__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1353d80__2->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__2->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__2->GetYaxis()->SetTickLength(0.02);
   frame_5592b1353d80__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1353d80__2->GetYaxis()->SetTitleFont(132);
   frame_5592b1353d80__2->GetZaxis()->SetLabelFont(132);
   frame_5592b1353d80__2->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1353d80__2->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1353d80__2->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1353d80__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1353d80__2->GetZaxis()->SetTitleFont(132);
   frame_5592b1353d80__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2015");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"0.3 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.54,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.54,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.53,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.44,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__0->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:23 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__1 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__1->Draw();
   c1_1__1->cd();
   c1_1__1->Range(2575,-282.0828,4075,1550.452);
   c1_1__1->SetFillColor(0);
   c1_1__1->SetBorderMode(0);
   c1_1__1->SetBorderSize(2);
   c1_1__1->SetTickx(1);
   c1_1__1->SetTicky(1);
   c1_1__1->SetLeftMargin(0.15);
   c1_1__1->SetRightMargin(0.05);
   c1_1__1->SetTopMargin(0.06);
   c1_1__1->SetBottomMargin(0.15);
   c1_1__1->SetFrameLineWidth(2);
   c1_1__1->SetFrameBorderMode(0);
   c1_1__1->SetFrameLineWidth(2);
   c1_1__1->SetFrameBorderMode(0);
   
   TH1D *frame_5592afc6e950__3 = new TH1D("frame_5592afc6e950__3","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592afc6e950__3->SetBinContent(1,1440.5);
   frame_5592afc6e950__3->SetMinimum(-7.202501);
   frame_5592afc6e950__3->SetMaximum(1440.5);
   frame_5592afc6e950__3->SetEntries(1);
   frame_5592afc6e950__3->SetDirectory(nullptr);
   frame_5592afc6e950__3->SetStats(0);
   frame_5592afc6e950__3->SetLineWidth(2);
   frame_5592afc6e950__3->SetMarkerStyle(20);
   frame_5592afc6e950__3->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592afc6e950__3->GetXaxis()->SetNdivisions(505);
   frame_5592afc6e950__3->GetXaxis()->SetLabelFont(132);
   frame_5592afc6e950__3->GetXaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__3->GetXaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__3->GetXaxis()->SetTitleSize(0.065);
   frame_5592afc6e950__3->GetXaxis()->SetTitleOffset(1);
   frame_5592afc6e950__3->GetXaxis()->SetTitleFont(12);
   frame_5592afc6e950__3->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592afc6e950__3->GetYaxis()->SetLabelFont(132);
   frame_5592afc6e950__3->GetYaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__3->GetYaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__3->GetYaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__3->GetYaxis()->SetTickLength(0.02);
   frame_5592afc6e950__3->GetYaxis()->SetTitleOffset(0.95);
   frame_5592afc6e950__3->GetYaxis()->SetTitleFont(132);
   frame_5592afc6e950__3->GetZaxis()->SetLabelFont(132);
   frame_5592afc6e950__3->GetZaxis()->SetLabelOffset(0.015);
   frame_5592afc6e950__3->GetZaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__3->GetZaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__3->GetZaxis()->SetTitleOffset(1.2);
   frame_5592afc6e950__3->GetZaxis()->SetTitleFont(132);
   frame_5592afc6e950__3->Draw("FUNC");
   
   Double_t data_2016_fx3003[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2016_fy3003[240] = { 597.525, 625.0903, 556.54, 559.9869, 615.8837, 608.0477, 562.9723, 573.0018, 628.1191, 608.9935, 533.2062, 575.187, 535.9424, 503.8135, 608.5615, 525.2786, 485.681,
   656.4067, 488.4908, 499.1006, 561.6546, 540.9559, 552.6933, 578.7755, 592.2746, 615.5413, 624.2079, 604.3931, 610.2916, 700.7281, 756.8279, 897.9348, 836.6729,
   1067.807, 1100.729, 1231.391, 1300.957, 1317.916, 1153.477, 999.5601, 848.1123, 744.8083, 693.4768, 597.7662, 550.0344, 562.4151, 485.9044, 539.616, 479.1666,
   457.6746, 427.2768, 444.6212, 443.8207, 359.7745, 447.6561, 375.3154, 431.9893, 386.0449, 379.2725, 368.3857, 406.5426, 385.9182, 396.4318, 432.2523, 375.7542,
   371.1638, 366.3102, 353.1233, 375.8315, 400.0656, 411.1587, 382.3091, 383.3703, 334.1088, 375.6696, 342.3699, 322.5606, 317.684, 342.2563, 378.4588, 362.5676,
   284.5816, 354.3431, 339.0855, 274.4751, 378.6269, 273.2335, 294.8668, 336.4298, 365.881, 307.7354, 353.9507, 301.1959, 351.7044, 330.6327, 301.3403, 286.2788,
   301.7251, 295.7223, 281.3618, 265.2142, 279.2715, 321.5589, 322.5649, 276.9852, 262.6315, 256.0533, 252.2391, 261.5068, 198.6973, 286.1731, 255.315, 262.1577,
   297.2073, 267.2242, 228.7754, 259.5259, 266.1771, 256.2776, 305.646, 311.2139, 340.1565, 374.1549, 387.0419, 357.8181, 252.2393, 297.3178, 253.4024, 212.3851,
   247.7959, 235.416, 203.4554, 252.8977, 190.7539, 212.1242, 218.5996, 233.8369, 192.9231, 154.5545, 251.4594, 275.86, 387.6269, 348.6217, 336.0097, 295.3349,
   191.5878, 180.8662, 186.8834, 231.8421, 331.6553, 316.8181, 325.3734, 311.6735, 216.4621, 212.8204, 187.9946, 152.9928, 172.1104, 186.9258, 167.0627, 192.2196,
   177.1942, 113.472, 154.1888, 222.4364, 179.0724, 174.7584, 237.2072, 248.8301, 157.6469, 180.5878, 158.8363, 129.3624, 123.123, 102.855, 110.2555, 140.3509,
   140.1255, 131.784, 128.4394, 102.9431, 130.7003, 112.1325, 111.8512, 103.0291, 128.9366, 93.11234, 120.6048, 125.3786, 93.3225, 127.9853, 103.7201, 138.3365,
   91.75243, 100.8485, 92.55003, 140.9205, 101.3344, 112.4447, 100.6632, 95.28145, 98.02982, 69.40009, 100.9895, 112.6587, 79.22392, 92.26997, 123.3596, 118.1612,
   103.5713, 75.33245, 70.22827, 98.23965, 62.47, 70.15775, 86.03598, 100.9674, 83.23608, 100.7271, 82.6992, 83.65841, 84.46791, 78.9218, 102.6065, 97.80628,
   65.71115, 92.24871, 72.92899, 74.31904, 80.16602, 63.33578, 85.88722, 58.70541, 69.15892, 63.47913, 42.51947, 33.3241, 67.96017, 53.7001, 47.82202 };
   Double_t data_2016_felx3003[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fely3003[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   Double_t data_2016_fehx3003[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fehy3003[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2016_fx3003,data_2016_fy3003,data_2016_felx3003,data_2016_fehx3003,data_2016_fely3003,data_2016_fehy3003);
   grae->SetName("data_2016");
   grae->SetTitle("Histogram of dh_2016_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20163003 = new TH1F("Graph_data_20163003","Histogram of dh_2016_plot__Jpsi_M",240,2680,4120);
   Graph_data_20163003->SetMinimum(18.46337);
   Graph_data_20163003->SetMaximum(1507.044);
   Graph_data_20163003->SetDirectory(nullptr);
   Graph_data_20163003->SetStats(0);
   Graph_data_20163003->SetLineWidth(2);
   Graph_data_20163003->SetMarkerStyle(20);
   Graph_data_20163003->GetXaxis()->SetNdivisions(505);
   Graph_data_20163003->GetXaxis()->SetLabelFont(132);
   Graph_data_20163003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20163003->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20163003->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20163003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20163003->GetXaxis()->SetTitleFont(132);
   Graph_data_20163003->GetYaxis()->SetLabelFont(132);
   Graph_data_20163003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20163003->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20163003->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20163003->GetYaxis()->SetTickLength(0.02);
   Graph_data_20163003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20163003->GetYaxis()->SetTitleFont(132);
   Graph_data_20163003->GetZaxis()->SetLabelFont(132);
   Graph_data_20163003->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20163003->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20163003->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20163003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20163003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20163003);
   
   grae->Draw("p");
   
   Double_t mod1_2016_fx4[292] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2947.5,
   2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980, 2981.25,
   2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5, 3010, 3012.5,
   3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080,
   3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160,
   3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240,
   3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320,
   3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400,
   3405, 3410, 3412.5, 3415, 3417.5, 3420, 3425, 3430, 3432.5, 3435, 3440, 3445, 3450, 3455, 3460, 3465,
   3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5, 3505, 3507.5, 3508.75, 3510, 3511.25, 3512.5,
   3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3550, 3552.5, 3553.75,
   3555, 3556.25, 3557.5, 3558.75, 3560, 3565, 3567.5, 3570, 3572.5, 3575, 3580, 3585, 3590, 3595, 3600, 3605,
   3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680,
   3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760,
   3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840,
   3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920,
   3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000,
   4000, 4005, 4005.005 };
   Double_t mod1_2016_fy4[292] = { 0, 595.0086, 595.0086, 592.337, 589.4369, 586.6032, 583.8423, 581.1614, 578.5689, 576.0748, 573.6904, 571.4293, 569.3074, 567.3435, 565.5604, 563.9853, 562.6511,
   561.5982, 560.8763, 560.5472, 560.6885, 561.3986, 562.804, 565.0695, 568.4116, 573.1204, 579.5906, 588.3678, 600.2212, 616.254, 638.0753, 668.0607, 687.1487,
   709.6903, 736.3489, 767.8766, 805.0767, 848.7182, 899.374, 957.1588, 1021.359, 1090, 1159.469, 1224.422, 1253.154, 1278.218, 1298.763, 1314.024, 1323.374,
   1326.396, 1322.886, 1312.879, 1296.656, 1274.716, 1247.743, 1216.554, 1145.134, 1067.598, 990.0899, 917.0046, 850.8945, 792.7908, 742.6774, 699.9341, 663.6691,
   632.9304, 606.8219, 584.5548, 565.4583, 548.9814, 522.1557, 501.3715, 484.8377, 471.3558, 460.1098, 450.5331, 442.2247, 434.8953, 428.3332, 422.3804, 416.9172,
   411.8523, 407.1146, 402.6486, 398.4101, 394.3639, 390.4816, 386.7401, 383.1205, 379.6071, 376.187, 372.8494, 369.5852, 366.3867, 363.2475, 360.1621, 357.1257,
   354.135, 351.1902, 348.3044, 345.5091, 342.8121, 340.1743, 337.563, 334.9682, 332.3881, 329.8225, 327.2719, 324.7363, 322.2161, 319.7115, 317.223, 314.7508,
   312.2955, 309.8574, 307.4373, 305.0357, 302.6533, 300.2911, 297.9499, 295.6311, 293.3359, 291.066, 288.8232, 286.61, 284.4292, 282.2842, 280.1792, 278.1197,
   276.1122, 274.1656, 272.291, 270.5033, 268.8227, 267.2771, 265.906, 264.7673, 263.949, 263.5911, 263.9283, 265.3775, 268.7104, 275.3251, 287.4679, 307.6874,
   335.9533, 363.9774, 372.526, 374.4818, 368.8839, 356.3748, 319.4002, 282.5857, 267.8719, 256.013, 239.5385, 229.6653, 223.4321, 219.0988, 215.7937, 213.1144,
   210.873, 208.968, 207.4701, 207.1279, 210.6308, 215.7276, 224.848, 239.881, 262.6485, 293.4559, 329.0064, 361.4279, 373.2289, 380.5102, 382.5148, 379.001,
   370.2885, 357.2, 286.0029, 254.4959, 231.3127, 216.1284, 207.3674, 203.606, 204.0718, 208.6969, 218.0312, 232.9922, 254.1926, 309.2676, 333.3169, 341.3897,
   345.8008, 346.1038, 342.2062, 334.3867, 323.2526, 263.4153, 235.7256, 214.1681, 198.8503, 188.5966, 177.845, 173.7025, 172.0736, 171.3706, 171.1875, 171.5724,
   172.7809, 175.2509, 179.5874, 186.3317, 195.1891, 203.6773, 206.695, 204.5742, 199.791, 184.239, 166.4714, 152.0345, 142.4086, 136.5294, 132.9035, 130.4608,
   128.601, 127.0253, 125.5919, 124.2328, 122.9143, 121.6191, 120.3379, 119.0662, 117.8012, 116.5419, 115.2877, 114.0387, 112.7951, 111.5571, 110.3252, 109.0996,
   107.8809, 106.6694, 105.4654, 104.2692, 103.0812, 101.9016, 100.7308, 99.56884, 98.41607, 97.27263, 96.13873, 95.01452, 93.90014, 92.79575, 91.70147, 90.61741,
   89.54368, 88.48039, 87.42761, 86.38543, 85.35394, 84.3332, 83.32329, 82.32425, 81.33615, 80.35904, 79.39298, 78.438, 77.49415, 76.56147, 75.63999, 74.72976,
   73.83081, 72.94315, 72.06684, 71.20188, 70.34831, 69.50616, 68.67543, 67.85616, 67.04837, 66.25206, 65.46727, 64.69401, 63.93229, 63.18213, 62.44355, 61.78634,
   61.78634, 61.78634, 0 };
   TGraph *graph = new TGraph(292,mod1_2016_fx4,mod1_2016_fy4);
   graph->SetName("mod1_2016");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_20164 = new TH1F("Graph_mod1_20164","Projection of model",292,2673.994,4126.006);
   Graph_mod1_20164->SetMinimum(0);
   Graph_mod1_20164->SetMaximum(1459.036);
   Graph_mod1_20164->SetDirectory(nullptr);
   Graph_mod1_20164->SetStats(0);
   Graph_mod1_20164->SetLineWidth(2);
   Graph_mod1_20164->SetMarkerStyle(20);
   Graph_mod1_20164->GetXaxis()->SetNdivisions(505);
   Graph_mod1_20164->GetXaxis()->SetLabelFont(132);
   Graph_mod1_20164->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_20164->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_20164->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_20164->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_20164->GetXaxis()->SetTitleFont(132);
   Graph_mod1_20164->GetYaxis()->SetLabelFont(132);
   Graph_mod1_20164->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_20164->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_20164->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_20164->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_20164->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_20164->GetYaxis()->SetTitleFont(132);
   Graph_mod1_20164->GetZaxis()->SetLabelFont(132);
   Graph_mod1_20164->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_20164->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_20164->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_20164->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_20164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_20164);
   
   graph->Draw("l");
   
   Double_t sig1_2016_fx5[323] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5,
   3413.75, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440, 3445, 3450, 3455,
   3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3496.25, 3497.5, 3498.75, 3500, 3501.25, 3502.5, 3505,
   3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3516.25, 3517.5, 3520, 3521.25, 3522.5, 3523.75, 3525, 3526.25,
   3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25, 3557.5,
   3558.75, 3560, 3562.5, 3565, 3567.5, 3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605, 3610,
   3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680, 3685,
   3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765,
   3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845,
   3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925,
   3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000,
   4005, 4005.005 };
   Double_t sig1_2016_fy5[323] = { 0, 13.11875, 13.11875, 13.68509, 14.35846, 15.08611, 15.87436, 16.7305, 17.66294, 18.68146, 19.79751, 21.02454, 22.37841, 23.87797, 25.54579, 27.40902, 29.50054,
   31.86055, 34.53858, 37.59624, 41.11085, 45.18061, 49.93156, 55.52783, 62.18537, 70.19335, 79.94502, 91.98446, 107.0782, 126.326, 151.3316, 166.6953, 184.4631,
   205.1064, 229.1892, 257.3728, 290.4066, 329.0916, 374.1941, 399.3445, 426.2854, 455.0148, 485.4796, 551.0658, 621.0747, 691.9062, 726.0259, 758.2335, 787.6645,
   813.4378, 834.7053, 850.7061, 860.8139, 864.6138, 861.901, 852.7128, 837.3272, 816.2427, 790.1405, 759.8353, 726.2198, 690.2091, 614.4845, 538.7845, 467.4901,
   434.3546, 403.1453, 373.9467, 346.7781, 321.609, 298.3723, 276.9755, 257.31, 222.7019, 193.5993, 169.109, 148.4446, 130.9376, 116.0389, 103.296, 92.34069,
   74.65256, 61.18914, 50.75586, 42.53932, 35.97482, 30.66264, 26.31442, 22.71909, 19.71909, 17.19533, 15.05659, 13.23214, 11.66653, 10.31583, 9.144893, 8.125422,
   7.234381, 6.452897, 5.76541, 5.159003, 4.622897, 4.148043, 3.726803, 3.35272, 3.020294, 2.724872, 2.462989, 2.234975, 2.053874, 1.951005, 1.934274, 1.964502,
   2.009333, 2.058604, 2.11056, 2.165174, 2.222648, 2.283221, 2.347162, 2.414771, 2.486384, 2.562381, 2.643194, 2.729311, 2.821288, 2.919766, 3.025479, 3.139278,
   3.262152, 3.395257, 3.539955, 3.697859, 3.870893, 4.061371, 4.272103, 4.506517, 4.768857, 5.064428, 5.399939, 5.783998, 6.227815, 6.746245, 7.359394, 8.095002,
   8.992473, 10.10951, 11.53382, 13.40488, 15.95671, 19.60486, 25.11837, 33.89094, 40.16986, 48.16154, 58.19487, 70.47046, 100.7876, 116.8122, 130.8515, 140.4331,
   142.8534, 143.4401, 142.1172, 138.9147, 127.4974, 111.2234, 92.73567, 74.4733, 58.12123, 44.4908, 33.70307, 25.47069, 19.33789, 11.54031, 7.358351, 5.057548,
   3.768928, 3.091318, 2.83732, 2.905684, 3.366887, 4.966847, 10.38621, 16.42539, 26.47175, 33.5772, 42.40822, 53.18722, 66.05076, 80.97504, 97.7037, 134.081,
   151.7331, 167.3358, 179.5664, 187.2911, 189.7551, 186.7178, 178.4976, 165.9147, 150.1464, 132.5324, 96.7914, 80.59685, 66.30248, 54.13538, 44.10663, 36.08769,
   29.87992, 22.05181, 19.20304, 20.56377, 26.06613, 36.25813, 52.05416, 74.06495, 101.4507, 130.7056, 144.1387, 155.5415, 164.0184, 168.8442, 169.5738, 166.115,
   158.7455, 148.0707, 120.2807, 90.10462, 63.33348, 42.66752, 28.21354, 18.79904, 13.01217, 9.666438, 7.078302, 6.9415, 7.657404, 8.796368, 10.36592, 12.55485,
   15.69543, 20.24807, 26.62468, 34.60097, 42.28765, 45.80335, 44.79772, 41.76757, 31.17455, 18.98138, 9.512136, 3.953121, 1.375884, 0.4127595, 0.1157481, 0.03886922,
   0.02195735, 0.01836977, 0.01716419, 0.01633414, 0.01559401, 0.01490844, 0.01427019, 0.01367483, 0.01311851, 0.01259782, 0.01210974, 0.01165154, 0.01122077, 0.01081525, 0.01043301, 0.01007224,
   0.009731347, 0.009408856, 0.009103437, 0.008813877, 0.008539072, 0.008278013, 0.008029776, 0.007793513, 0.007568447, 0.007353863, 0.007149105, 0.006953564, 0.006766681, 0.006587939, 0.006416858, 0.006252995,
   0.006095938, 0.005945304, 0.005800736, 0.005661905, 0.005528501, 0.005400237, 0.005276844, 0.00515807, 0.00504368, 0.004933455, 0.004827188, 0.004724685, 0.004625765, 0.004530258, 0.004438002, 0.004348846,
   0.004262649, 0.004179276, 0.004098601, 0.004020504, 0.003944873, 0.003871601, 0.003800587, 0.003731736, 0.003664958, 0.003600166, 0.003537281, 0.003476224, 0.003416924, 0.00335931, 0.003308658, 0.003308658,
   0.003308658, 0 };
   graph = new TGraph(323,sig1_2016_fx5,sig1_2016_fy5);
   graph->SetName("sig1_2016");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_20165 = new TH1F("Graph_sig1_20165","Projection of signal",323,2673.994,4126.006);
   Graph_sig1_20165->SetMinimum(0);
   Graph_sig1_20165->SetMaximum(951.0752);
   Graph_sig1_20165->SetDirectory(nullptr);
   Graph_sig1_20165->SetStats(0);
   Graph_sig1_20165->SetLineWidth(2);
   Graph_sig1_20165->SetMarkerStyle(20);
   Graph_sig1_20165->GetXaxis()->SetNdivisions(505);
   Graph_sig1_20165->GetXaxis()->SetLabelFont(132);
   Graph_sig1_20165->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_20165->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_20165->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_20165->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_20165->GetXaxis()->SetTitleFont(132);
   Graph_sig1_20165->GetYaxis()->SetLabelFont(132);
   Graph_sig1_20165->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_20165->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_20165->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_20165->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_20165->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_20165->GetYaxis()->SetTitleFont(132);
   Graph_sig1_20165->GetZaxis()->SetLabelFont(132);
   Graph_sig1_20165->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_20165->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_20165->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_20165->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_20165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_20165);
   
   graph->Draw("l");
   
   Double_t bkg1_2016_fx6[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2016_fy6[246] = { 0, 579.9208, 579.9208, 576.6909, 573.1262, 569.5733, 566.0324, 562.5033, 558.9862, 555.4809, 551.9874, 548.5059, 545.0363, 541.5785, 538.1326, 534.6986, 531.2764,
   527.8662, 524.4678, 521.0813, 517.7067, 514.344, 510.9932, 507.6542, 504.3271, 501.0119, 497.7086, 494.4172, 491.1376, 487.8699, 484.6141, 481.3702, 478.1382,
   474.918, 471.7098, 468.5134, 465.3289, 462.1562, 458.9955, 455.8466, 452.7096, 449.5845, 446.4713, 443.37, 440.2805, 437.2029, 434.1372, 431.0834, 428.0415,
   425.0114, 421.9933, 418.987, 415.9925, 413.01, 410.0394, 407.0806, 404.1337, 401.1987, 398.2756, 395.3643, 392.465, 389.5775, 386.7019, 383.8382, 380.9863,
   378.1464, 375.3183, 372.5021, 369.6978, 366.9054, 364.1248, 361.3561, 358.5993, 355.8544, 353.1214, 350.4003, 347.691, 344.9936, 342.3081, 339.6345, 336.9727,
   334.3229, 331.6849, 329.0588, 326.4446, 323.8422, 321.2518, 318.6732, 316.1065, 313.5517, 311.0088, 308.4777, 305.9586, 303.4513, 300.9559, 298.4723, 296.0007,
   293.5409, 291.0931, 288.6571, 286.2329, 283.8207, 281.4203, 279.0319, 276.6553, 274.2906, 271.9377, 269.5968, 267.2677, 264.9505, 262.6452, 260.3518, 258.0702,
   255.8006, 253.5428, 251.2969, 249.0628, 246.8407, 244.6304, 242.4321, 240.2456, 238.0709, 235.9082, 233.7574, 231.6184, 229.4913, 227.3761, 225.2727, 223.1813,
   221.1017, 219.034, 216.9782, 214.9343, 212.9023, 210.8821, 208.8738, 206.8774, 204.8929, 202.9203, 200.9595, 199.0106, 197.0736, 195.1485, 193.2353, 191.3339,
   189.4445, 187.5669, 185.7012, 183.8473, 182.0054, 180.1753, 178.3571, 176.5508, 174.7564, 172.9739, 171.2032, 169.4444, 167.6975, 165.9625, 164.2394, 162.5281,
   160.8287, 159.1413, 157.4656, 155.8019, 154.1501, 152.5101, 150.882, 149.2658, 147.6615, 146.069, 144.4885, 142.9198, 141.363, 139.8181, 138.285, 136.7639,
   135.2546, 133.7572, 132.2717, 130.798, 129.3363, 127.8864, 126.4484, 125.0223, 123.6081, 122.2057, 120.8153, 119.4367, 118.07, 116.7152, 115.3722, 114.0412,
   112.722, 111.4147, 110.1193, 108.8357, 107.5641, 106.3043, 105.0564, 103.8204, 102.5963, 101.384, 100.1836, 98.99516, 97.81855, 96.65383, 95.50098, 94.36002,
   93.23094, 92.11374, 91.00842, 89.91498, 88.83342, 87.76374, 86.70595, 85.66003, 84.626, 83.60385, 82.59357, 81.59518, 80.60867, 79.63405, 78.6713, 77.72043,
   76.78145, 75.85434, 74.93912, 74.03578, 73.14432, 72.26474, 71.39704, 70.54122, 69.69729, 68.86523, 68.04506, 67.23676, 66.44035, 65.65582, 64.88317, 64.1224,
   63.37351, 62.70726, 62.70726, 62.70726, 0 };
   graph = new TGraph(246,bkg1_2016_fx6,bkg1_2016_fy6);
   graph->SetName("bkg1_2016");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_20166 = new TH1F("Graph_bkg1_20166","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_20166->SetMinimum(0);
   Graph_bkg1_20166->SetMaximum(637.9128);
   Graph_bkg1_20166->SetDirectory(nullptr);
   Graph_bkg1_20166->SetStats(0);
   Graph_bkg1_20166->SetLineWidth(2);
   Graph_bkg1_20166->SetMarkerStyle(20);
   Graph_bkg1_20166->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_20166->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_20166->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20166->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_20166->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_20166->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20166->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_20166->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_20166->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20166->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_20166->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_20166->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_20166->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20166->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_20166->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_20166->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_20166->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_20166->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_20166->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_20166->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_20166);
   
   graph->Draw("l");
   
   Double_t data_2016_fx3004[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2016_fy3004[240] = { 597.525, 625.0903, 556.54, 559.9869, 615.8837, 608.0477, 562.9723, 573.0018, 628.1191, 608.9935, 533.2062, 575.187, 535.9424, 503.8135, 608.5615, 525.2786, 485.681,
   656.4067, 488.4908, 499.1006, 561.6546, 540.9559, 552.6933, 578.7755, 592.2746, 615.5413, 624.2079, 604.3931, 610.2916, 700.7281, 756.8279, 897.9348, 836.6729,
   1067.807, 1100.729, 1231.391, 1300.957, 1317.916, 1153.477, 999.5601, 848.1123, 744.8083, 693.4768, 597.7662, 550.0344, 562.4151, 485.9044, 539.616, 479.1666,
   457.6746, 427.2768, 444.6212, 443.8207, 359.7745, 447.6561, 375.3154, 431.9893, 386.0449, 379.2725, 368.3857, 406.5426, 385.9182, 396.4318, 432.2523, 375.7542,
   371.1638, 366.3102, 353.1233, 375.8315, 400.0656, 411.1587, 382.3091, 383.3703, 334.1088, 375.6696, 342.3699, 322.5606, 317.684, 342.2563, 378.4588, 362.5676,
   284.5816, 354.3431, 339.0855, 274.4751, 378.6269, 273.2335, 294.8668, 336.4298, 365.881, 307.7354, 353.9507, 301.1959, 351.7044, 330.6327, 301.3403, 286.2788,
   301.7251, 295.7223, 281.3618, 265.2142, 279.2715, 321.5589, 322.5649, 276.9852, 262.6315, 256.0533, 252.2391, 261.5068, 198.6973, 286.1731, 255.315, 262.1577,
   297.2073, 267.2242, 228.7754, 259.5259, 266.1771, 256.2776, 305.646, 311.2139, 340.1565, 374.1549, 387.0419, 357.8181, 252.2393, 297.3178, 253.4024, 212.3851,
   247.7959, 235.416, 203.4554, 252.8977, 190.7539, 212.1242, 218.5996, 233.8369, 192.9231, 154.5545, 251.4594, 275.86, 387.6269, 348.6217, 336.0097, 295.3349,
   191.5878, 180.8662, 186.8834, 231.8421, 331.6553, 316.8181, 325.3734, 311.6735, 216.4621, 212.8204, 187.9946, 152.9928, 172.1104, 186.9258, 167.0627, 192.2196,
   177.1942, 113.472, 154.1888, 222.4364, 179.0724, 174.7584, 237.2072, 248.8301, 157.6469, 180.5878, 158.8363, 129.3624, 123.123, 102.855, 110.2555, 140.3509,
   140.1255, 131.784, 128.4394, 102.9431, 130.7003, 112.1325, 111.8512, 103.0291, 128.9366, 93.11234, 120.6048, 125.3786, 93.3225, 127.9853, 103.7201, 138.3365,
   91.75243, 100.8485, 92.55003, 140.9205, 101.3344, 112.4447, 100.6632, 95.28145, 98.02982, 69.40009, 100.9895, 112.6587, 79.22392, 92.26997, 123.3596, 118.1612,
   103.5713, 75.33245, 70.22827, 98.23965, 62.47, 70.15775, 86.03598, 100.9674, 83.23608, 100.7271, 82.6992, 83.65841, 84.46791, 78.9218, 102.6065, 97.80628,
   65.71115, 92.24871, 72.92899, 74.31904, 80.16602, 63.33578, 85.88722, 58.70541, 69.15892, 63.47913, 42.51947, 33.3241, 67.96017, 53.7001, 47.82202 };
   Double_t data_2016_felx3004[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fely3004[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   Double_t data_2016_fehx3004[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2016_fehy3004[240] = { 41.45692, 42.11797, 40.11175, 40.76415, 41.87531, 41.95526, 41.78542, 40.94655, 41.42032, 42.34259, 40.66182, 40.29244, 40.78246, 39.92849, 41.28959, 40.001, 38.85408,
   41.5641, 38.80672, 38.15388, 40.32463, 40.05325, 40.02506, 40.31702, 40.79344, 40.72137, 40.78825, 40.95198, 40.33348, 42.26628, 44.43581, 46.58899, 46.33352,
   50.16974, 51.17036, 52.4101, 54.27568, 53.98941, 51.18987, 47.85798, 44.70933, 44.14365, 41.59445, 38.94647, 38.61391, 38.56138, 36.42042, 38.87339, 36.61537,
   36.60981, 35.36863, 36.25552, 35.55369, 34.43631, 34.55569, 33.43168, 35.42327, 34.86195, 33.45008, 34.81942, 35.9621, 33.95496, 33.32236, 33.5495, 33.02382,
   31.80636, 32.38252, 33.6197, 31.39775, 32.48601, 32.56161, 32.79446, 33.30931, 30.63667, 32.26204, 32.10393, 31.33096, 31.41754, 30.32578, 32.28026, 31.87282,
   29.89715, 30.96679, 30.34958, 28.79548, 30.76498, 29.64681, 29.56673, 29.62544, 30.49539, 29.20549, 30.95229, 29.97105, 30.96771, 28.67718, 28.22598, 27.75396,
   28.35109, 28.43884, 28.48466, 28.61203, 27.76499, 29.43052, 29.20058, 27.86659, 27.27421, 27.65146, 26.69721, 27.16391, 25.36934, 28.39277, 27.21703, 27.56967,
   27.53922, 27.17899, 27.45352, 27.27394, 27.56719, 26.94805, 28.35545, 28.77338, 29.74621, 31.16279, 29.5544, 29.04867, 27.44963, 27.40123, 26.12381, 24.56819,
   25.45338, 25.69151, 25.18703, 26.0593, 23.68699, 24.2712, 25.09164, 25.0875, 24.45806, 23.70624, 26.06344, 27.35819, 30.78327, 29.5489, 28.51743, 27.41438,
   23.7575, 22.29067, 22.76558, 25.20099, 28.69876, 26.78159, 28.338, 27.74098, 25.28291, 23.4186, 22.57671, 21.9707, 21.10233, 21.55222, 21.19453, 21.69832,
   22.35784, 19.65004, 21.91422, 22.85584, 22.30903, 22.88915, 23.34125, 23.7357, 20.84967, 21.48781, 22.17748, 19.88924, 18.85681, 19.06963, 19.62708, 19.62567,
   18.65679, 18.60518, 19.01757, 18.57375, 19.19798, 17.90842, 17.82836, 17.84348, 17.98839, 17.66046, 17.97705, 16.91176, 16.51246, 17.84194, 17.18956, 18.23863,
   18.0054, 18.02587, 16.66116, 18.60932, 16.89233, 17.63358, 16.91262, 16.35603, 17.91563, 16.47153, 17.1094, 16.97824, 14.78932, 16.29145, 17.13769, 16.92041,
   16.84019, 16.2375, 14.82086, 17.30757, 14.43041, 15.64046, 15.83642, 15.99571, 15.35922, 15.11079, 15.52825, 16.12932, 16.07774, 14.35235, 14.84927, 16.55414,
   14.82334, 15.2907, 15.1059, 14.62071, 15.36923, 15.24349, 14.406, 16.25706, 14.29346, 13.42398, 13.88698, 12.80925, 14.53629, 13.80367, 13.17183 };
   grae = new TGraphAsymmErrors(240,data_2016_fx3004,data_2016_fy3004,data_2016_felx3004,data_2016_fehx3004,data_2016_fely3004,data_2016_fehy3004);
   grae->SetName("data_2016");
   grae->SetTitle("Histogram of dh_2016_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20163004 = new TH1F("Graph_data_20163004","Histogram of dh_2016_plot__Jpsi_M",240,2680,4120);
   Graph_data_20163004->SetMinimum(18.46337);
   Graph_data_20163004->SetMaximum(1507.044);
   Graph_data_20163004->SetDirectory(nullptr);
   Graph_data_20163004->SetStats(0);
   Graph_data_20163004->SetLineWidth(2);
   Graph_data_20163004->SetMarkerStyle(20);
   Graph_data_20163004->GetXaxis()->SetNdivisions(505);
   Graph_data_20163004->GetXaxis()->SetLabelFont(132);
   Graph_data_20163004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20163004->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20163004->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20163004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20163004->GetXaxis()->SetTitleFont(132);
   Graph_data_20163004->GetYaxis()->SetLabelFont(132);
   Graph_data_20163004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20163004->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20163004->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20163004->GetYaxis()->SetTickLength(0.02);
   Graph_data_20163004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20163004->GetYaxis()->SetTitleFont(132);
   Graph_data_20163004->GetZaxis()->SetLabelFont(132);
   Graph_data_20163004->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20163004->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20163004->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20163004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20163004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20163004);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2016","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2016","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2016","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2016","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592afc6e950__4 = new TH1D("frame_5592afc6e950__4","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592afc6e950__4->SetBinContent(1,1440.5);
   frame_5592afc6e950__4->SetMinimum(-7.202501);
   frame_5592afc6e950__4->SetMaximum(1440.5);
   frame_5592afc6e950__4->SetEntries(1);
   frame_5592afc6e950__4->SetDirectory(nullptr);
   frame_5592afc6e950__4->SetStats(0);
   frame_5592afc6e950__4->SetLineWidth(2);
   frame_5592afc6e950__4->SetMarkerStyle(20);
   frame_5592afc6e950__4->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592afc6e950__4->GetXaxis()->SetNdivisions(505);
   frame_5592afc6e950__4->GetXaxis()->SetLabelFont(132);
   frame_5592afc6e950__4->GetXaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__4->GetXaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__4->GetXaxis()->SetTitleSize(0.065);
   frame_5592afc6e950__4->GetXaxis()->SetTitleOffset(1);
   frame_5592afc6e950__4->GetXaxis()->SetTitleFont(12);
   frame_5592afc6e950__4->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592afc6e950__4->GetYaxis()->SetLabelFont(132);
   frame_5592afc6e950__4->GetYaxis()->SetLabelOffset(0.01);
   frame_5592afc6e950__4->GetYaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__4->GetYaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__4->GetYaxis()->SetTickLength(0.02);
   frame_5592afc6e950__4->GetYaxis()->SetTitleOffset(0.95);
   frame_5592afc6e950__4->GetYaxis()->SetTitleFont(132);
   frame_5592afc6e950__4->GetZaxis()->SetLabelFont(132);
   frame_5592afc6e950__4->GetZaxis()->SetLabelOffset(0.015);
   frame_5592afc6e950__4->GetZaxis()->SetLabelSize(0.06);
   frame_5592afc6e950__4->GetZaxis()->SetTitleSize(0.072);
   frame_5592afc6e950__4->GetZaxis()->SetTitleOffset(1.2);
   frame_5592afc6e950__4->GetZaxis()->SetTitleFont(132);
   frame_5592afc6e950__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2016");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"1.7 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.48,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.48,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.47,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.38,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__1->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig2c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2c()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:24 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__2 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__2->Draw();
   c1_1__2->cd();
   c1_1__2->Range(2575,-297.3178,4075,1634.191);
   c1_1__2->SetFillColor(0);
   c1_1__2->SetBorderMode(0);
   c1_1__2->SetBorderSize(2);
   c1_1__2->SetTickx(1);
   c1_1__2->SetTicky(1);
   c1_1__2->SetLeftMargin(0.15);
   c1_1__2->SetRightMargin(0.05);
   c1_1__2->SetTopMargin(0.06);
   c1_1__2->SetBottomMargin(0.15);
   c1_1__2->SetFrameLineWidth(2);
   c1_1__2->SetFrameBorderMode(0);
   c1_1__2->SetFrameLineWidth(2);
   c1_1__2->SetFrameBorderMode(0);
   
   TH1D *frame_5592b1fca9e0__5 = new TH1D("frame_5592b1fca9e0__5","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1fca9e0__5->SetBinContent(1,1518.3);
   frame_5592b1fca9e0__5->SetMinimum(-7.5915);
   frame_5592b1fca9e0__5->SetMaximum(1518.3);
   frame_5592b1fca9e0__5->SetEntries(1);
   frame_5592b1fca9e0__5->SetDirectory(nullptr);
   frame_5592b1fca9e0__5->SetStats(0);
   frame_5592b1fca9e0__5->SetLineWidth(2);
   frame_5592b1fca9e0__5->SetMarkerStyle(20);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1fca9e0__5->GetXaxis()->SetNdivisions(505);
   frame_5592b1fca9e0__5->GetXaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__5->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitleOffset(1);
   frame_5592b1fca9e0__5->GetXaxis()->SetTitleFont(12);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1fca9e0__5->GetYaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__5->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__5->GetYaxis()->SetTickLength(0.02);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1fca9e0__5->GetYaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__5->GetZaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__5->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1fca9e0__5->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__5->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1fca9e0__5->GetZaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__5->Draw("FUNC");
   
   Double_t data_2017_fx3005[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2017_fy3005[240] = { 501.6996, 603.4691, 547.1569, 587.4346, 537.6204, 649.3459, 581.603, 578.0314, 630.8668, 612.3833, 577.2947, 513.8755, 586.2418, 497.744, 527.2413, 587.4656, 609.9818,
   570.1542, 530.0804, 596.8066, 584.5387, 611.2499, 584.3725, 531.5904, 581.838, 585.1505, 639.3672, 575.7779, 621.2445, 719.6819, 861.7023, 809.3324, 855.73,
   1042.74, 1198.605, 1326.968, 1391.58, 1305.446, 1155.207, 1020.634, 817.0648, 732.3897, 704.2166, 639.1008, 535.5858, 518.446, 444.9199, 468.5887, 521.9417,
   489.5992, 492.5727, 447.483, 424.7482, 457.1438, 465.5164, 445.1569, 421.4131, 389.3988, 374.2582, 440.6869, 359.4325, 396.6713, 425.6676, 406.2512, 450.9666,
   337.2182, 359.9932, 400.821, 314.8958, 355.4445, 379.1749, 367.814, 368.0179, 348.3025, 346.2372, 302.5476, 346.9807, 335.9594, 347.6627, 303.5002, 345.9947,
   354.5906, 333.1948, 369.0268, 325.22, 332.7372, 354.9381, 313.2644, 289.5063, 332.0647, 301.9291, 310.8558, 336.0932, 318.4781, 348.6875, 295.5219, 270.8799,
   318.4163, 336.3431, 257.1224, 355.4581, 285.3382, 268.8719, 302.1996, 319.0014, 280.9042, 280.1249, 241.3791, 193.6655, 254.6739, 307.7905, 251.4029, 227.9086,
   279.574, 286.1293, 294.1117, 309.8847, 273.9446, 266.3971, 373.4503, 339.7401, 382.4257, 406.7843, 432.6182, 374.0701, 359.479, 295.0846, 251.1141, 211.9675,
   208.0229, 219.9808, 235.063, 244.9402, 184.0174, 192.6323, 200.6813, 210.5199, 224.9668, 207.9872, 291.1894, 237.0876, 349.3932, 398.0245, 337.78, 272.2401,
   245.23, 208.5468, 205.0384, 243.2897, 274.5254, 333.5373, 344.8473, 314.336, 242.9185, 176.3646, 146.1366, 204.2029, 156.9255, 185.3874, 146.9915, 156.0903,
   155.389, 132.829, 177.526, 197.9881, 232.084, 227.6815, 183.2518, 153.3611, 255.4101, 191.9596, 149.2462, 176.6852, 144.8218, 157.2148, 110.155, 113.5887,
   151.9051, 95.14975, 125.9759, 118.4096, 118.0067, 128.7673, 126.1659, 127.119, 89.30043, 95.61823, 82.94438, 108.0259, 110.527, 98.59982, 114.1051, 109.8332,
   124.4634, 89.36426, 112.4442, 103.0555, 88.50131, 122.716, 108.4819, 121.8291, 78.09982, 125.4527, 88.54617, 96.48995, 108.0135, 83.49766, 80.24775, 90.63782,
   106.1085, 89.03837, 73.01093, 76.85183, 102.2629, 92.58015, 97.02637, 79.33338, 94.40846, 93.95811, 72.8596, 89.80511, 91.14484, 64.16142, 79.29124, 87.2817,
   57.57542, 57.31093, 61.7682, 107.6424, 80.39297, 67.01454, 75.96922, 71.26968, 84.67219, 55.07842, 57.67918, 71.84982, 66.23166, 69.63651, 57.58603 };
   Double_t data_2017_felx3005[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fely3005[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   Double_t data_2017_fehx3005[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fehy3005[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2017_fx3005,data_2017_fy3005,data_2017_felx3005,data_2017_fehx3005,data_2017_fely3005,data_2017_fehy3005);
   grae->SetName("data_2017");
   grae->SetTitle("Histogram of dh_2017_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20173005 = new TH1F("Graph_data_20173005","Histogram of dh_2017_plot__Jpsi_M",240,2680,4120);
   Graph_data_20173005->SetMinimum(37.77062);
   Graph_data_20173005->SetMaximum(1586.403);
   Graph_data_20173005->SetDirectory(nullptr);
   Graph_data_20173005->SetStats(0);
   Graph_data_20173005->SetLineWidth(2);
   Graph_data_20173005->SetMarkerStyle(20);
   Graph_data_20173005->GetXaxis()->SetNdivisions(505);
   Graph_data_20173005->GetXaxis()->SetLabelFont(132);
   Graph_data_20173005->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20173005->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20173005->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20173005->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20173005->GetXaxis()->SetTitleFont(132);
   Graph_data_20173005->GetYaxis()->SetLabelFont(132);
   Graph_data_20173005->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20173005->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20173005->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20173005->GetYaxis()->SetTickLength(0.02);
   Graph_data_20173005->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20173005->GetYaxis()->SetTitleFont(132);
   Graph_data_20173005->GetZaxis()->SetLabelFont(132);
   Graph_data_20173005->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20173005->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20173005->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20173005->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20173005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20173005);
   
   grae->Draw("p");
   
   Double_t mod1_2017_fx7[298] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2947.5,
   2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980, 2981.25,
   2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5, 3010, 3012.5,
   3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080,
   3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160,
   3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240,
   3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320,
   3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3397.5,
   3400, 3405, 3407.5, 3410, 3412.5, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5,
   3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3500, 3502.5,
   3505, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3520, 3522.5, 3525, 3527.5, 3530, 3532.5, 3535, 3537.5,
   3540, 3542.5, 3545, 3550, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3565, 3567.5, 3570, 3572.5, 3575,
   3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650,
   3655, 3660, 3665, 3670, 3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730,
   3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810,
   3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890,
   3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970,
   3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005, 4005.005 };
   Double_t mod1_2017_fy7[298] = { 0, 599.9098, 599.9098, 597.2092, 594.2794, 591.4184, 588.633, 585.9306, 583.3201, 580.8117, 578.4172, 576.1508, 574.0288, 572.071, 570.3009, 568.7467, 567.4428,
   566.4309, 565.7627, 565.5024, 565.7305, 566.5494, 568.0903, 570.5242, 574.0761, 579.0472, 585.8473, 595.0431, 607.4332, 624.1632, 646.904, 678.1225, 697.9844,
   721.4324, 749.1557, 781.9349, 820.6044, 865.9627, 918.6047, 978.6495, 1045.356, 1116.674, 1188.851, 1256.34, 1286.196, 1312.243, 1333.597, 1349.465, 1359.194,
   1362.353, 1358.728, 1348.358, 1331.532, 1308.77, 1280.782, 1248.416, 1174.293, 1093.82, 1013.377, 937.5256, 868.9176, 808.6234, 756.6264, 712.2827, 674.6659,
   642.7878, 615.7177, 592.6365, 572.8476, 555.7791, 528.0054, 506.5054, 489.419, 475.5018, 463.9064, 454.0446, 445.4999, 437.9719, 431.2408, 425.1425, 419.5527,
   414.3767, 409.5406, 404.9867, 400.6693, 396.5517, 392.6046, 388.8038, 385.1298, 381.5664, 378.1001, 374.7197, 371.4159, 368.1806, 365.0072, 361.8899, 358.824,
   355.8059, 352.8359, 349.9276, 347.1138, 344.4027, 341.7536, 339.1327, 336.5296, 333.9424, 331.3713, 328.8165, 326.2784, 323.7572, 321.2535, 318.7677, 316.3004,
   313.852, 311.4234, 309.0153, 306.6286, 304.2643, 301.9236, 299.6079, 297.3188, 295.0581, 292.8283, 290.6318, 288.4721, 286.3529, 284.2792, 282.2568, 280.2931,
   278.3976, 276.5822, 274.8627, 273.2598, 271.8017, 270.5271, 269.4913, 268.7749, 268.5007, 268.8638, 270.1919, 273.0665, 278.5639, 288.6347, 306.4127, 319.3623,
   335.4531, 375.7139, 397.0608, 415.6319, 427.9669, 431.1027, 428.7159, 423.699, 406.652, 382.8103, 355.873, 329.2539, 305.3113, 285.1807, 269.0315, 256.4616,
   246.8328, 233.8364, 225.9101, 220.6254, 216.7647, 213.7641, 211.3565, 209.3842, 207.8724, 207.5519, 211.1401, 216.3306, 225.6052, 240.8813, 264.008, 295.2953,
   331.397, 364.3234, 376.3109, 383.7113, 385.7561, 382.2001, 373.3677, 360.0941, 287.8776, 255.9255, 232.4261, 217.0527, 208.2112, 204.4644, 205.0403, 209.8865,
   219.5825, 235.0836, 257.0269, 314.0032, 338.8869, 347.2459, 351.8219, 352.1537, 348.1458, 340.086, 328.6018, 266.8577, 238.2891, 216.0562, 200.2705, 189.7174,
   178.6922, 174.4989, 172.9075, 172.2794, 172.1984, 172.7188, 174.1126, 176.8444, 181.5563, 188.8225, 198.3303, 207.4461, 210.7574, 208.5619, 203.5415, 187.1497,
   168.4068, 153.1974, 143.0923, 136.962, 133.2222, 130.7376, 128.8709, 127.3054, 125.8906, 124.5543, 123.2608, 121.9916, 120.7371, 119.4922, 118.2542, 117.0219,
   115.7948, 114.5728, 113.3562, 112.1453, 110.9405, 109.7422, 108.5507, 107.3666, 106.1902, 105.0218, 103.8617, 102.7103, 101.5678, 100.4345, 99.31059, 98.19627,
   97.09174, 95.99719, 94.91278, 93.83864, 92.77491, 91.72172, 90.67919, 89.64741, 88.62648, 87.61649, 86.61753, 85.62967, 84.65297, 83.68751, 82.73335, 81.79054,
   80.85913, 79.93918, 79.03072, 78.13381, 77.24847, 76.37476, 75.51269, 74.66232, 73.82365, 72.99674, 72.18159, 71.37824, 70.58671, 69.80703, 69.03921, 68.28327,
   67.53924, 66.80713, 66.08696, 65.37874, 64.68249, 64.06387, 64.06387, 64.06387, 0 };
   TGraph *graph = new TGraph(298,mod1_2017_fx7,mod1_2017_fy7);
   graph->SetName("mod1_2017");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_20177 = new TH1F("Graph_mod1_20177","Projection of model",298,2673.994,4126.006);
   Graph_mod1_20177->SetMinimum(0);
   Graph_mod1_20177->SetMaximum(1498.588);
   Graph_mod1_20177->SetDirectory(nullptr);
   Graph_mod1_20177->SetStats(0);
   Graph_mod1_20177->SetLineWidth(2);
   Graph_mod1_20177->SetMarkerStyle(20);
   Graph_mod1_20177->GetXaxis()->SetNdivisions(505);
   Graph_mod1_20177->GetXaxis()->SetLabelFont(132);
   Graph_mod1_20177->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_20177->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_20177->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_20177->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_20177->GetXaxis()->SetTitleFont(132);
   Graph_mod1_20177->GetYaxis()->SetLabelFont(132);
   Graph_mod1_20177->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_20177->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_20177->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_20177->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_20177->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_20177->GetYaxis()->SetTitleFont(132);
   Graph_mod1_20177->GetZaxis()->SetLabelFont(132);
   Graph_mod1_20177->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_20177->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_20177->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_20177->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_20177->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_20177);
   
   graph->Draw("l");
   
   Double_t sig1_2017_fx8[325] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3402.5, 3405, 3407.5, 3410,
   3411.25, 3412.5, 3413.75, 3415, 3416.25, 3417.5, 3418.75, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440,
   3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3498.75, 3500, 3501.25,
   3502.5, 3505, 3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3516.25, 3517.5, 3520, 3521.25, 3522.5, 3523.75,
   3525, 3526.25, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555,
   3556.25, 3557.5, 3558.75, 3560, 3562.5, 3565, 3567.5, 3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600,
   3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675,
   3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755,
   3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835,
   3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915,
   3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995,
   4000, 4000, 4005, 4005.005 };
   Double_t sig1_2017_fy8[325] = { 0, 13.7802, 13.7802, 14.36989, 15.07093, 15.82838, 16.64882, 17.53979, 18.51005, 19.56977, 20.73083, 22.0072, 23.41536, 24.97491, 26.70925, 28.64663, 30.82119,
   33.27469, 36.05858, 39.23686, 42.88986, 47.11958, 52.05694, 57.87246, 64.79045, 73.11131, 83.24353, 95.75231, 111.4339, 131.4306, 157.4086, 173.3696, 191.8277,
   213.273, 238.2912, 267.5691, 301.8855, 342.0723, 388.9255, 415.052, 443.0385, 472.8828, 504.5299, 572.6612, 645.3869, 718.967, 754.4107, 787.8682, 818.4414,
   845.2151, 867.3082, 883.9304, 894.4309, 898.379, 895.5618, 886.018, 870.0366, 848.1351, 821.0214, 789.5416, 754.6232, 717.2166, 638.5568, 559.9225, 485.8648,
   451.445, 419.0262, 388.696, 360.4746, 334.3303, 310.1932, 287.9674, 267.5401, 231.5916, 201.3621, 175.9239, 154.46, 136.2759, 120.8013, 107.5662, 96.18797,
   77.81792, 63.83656, 53.00297, 44.47224, 37.65775, 32.14428, 27.63232, 23.90259, 20.79145, 18.17519, 15.95907, 14.06961, 12.44923, 11.0523, 9.842324, 8.789922,
   7.871174, 7.066492, 6.359724, 5.737471, 5.188551, 4.703583, 4.274654, 3.895077, 3.559163, 3.262106, 3.000332, 2.774215, 2.59734, 2.502275, 2.497274, 2.541683,
   2.601939, 2.667539, 2.736719, 2.809518, 2.886218, 2.96715, 3.052685, 3.143237, 3.239272, 3.341317, 3.449966, 3.565897, 3.689882, 3.822806, 3.965691, 4.119716,
   4.286253, 4.466911, 4.663581, 4.878505, 5.114359, 5.374363, 5.662426, 5.983323, 6.342963, 6.748736, 7.20999, 7.738723, 8.350562, 9.066218, 9.913732, 10.9318,
   12.17537, 13.72497, 15.70295, 18.30395, 21.85453, 26.93458, 34.61733, 46.8478, 55.60415, 66.75065, 80.7463, 97.87105, 117.9768, 140.1669, 162.5232, 182.1083,
   189.7782, 195.4721, 198.8456, 199.6599, 197.8092, 193.3352, 186.4246, 177.3916, 154.6697, 128.8579, 103.3601, 80.52792, 61.49361, 46.42607, 34.92424, 26.35196,
   15.44084, 9.57225, 6.324584, 4.483653, 3.487182, 3.068683, 3.070725, 3.518508, 5.140516, 10.64626, 16.78051, 26.98368, 43.16758, 54.1135, 67.17599, 82.3309,
   99.31795, 136.257, 154.1819, 170.0261, 182.4465, 190.2919, 192.7962, 189.7148, 181.3712, 168.5982, 152.5911, 134.7104, 98.42915, 81.99103, 67.48302, 55.13596,
   44.96139, 36.82924, 30.53839, 22.62443, 19.7864, 21.25436, 26.97588, 37.52893, 53.86572, 76.62151, 104.9305, 135.1705, 149.056, 160.8431, 169.6062, 174.5958,
   175.3519, 171.7793, 164.1649, 153.1344, 124.4174, 93.23455, 65.57105, 44.2177, 29.28494, 19.56102, 13.58685, 10.13623, 7.478037, 7.357095, 8.122653, 9.332925,
   10.99933, 13.32296, 16.65659, 21.48893, 28.2572, 36.72332, 44.88204, 48.61371, 47.5464, 44.33027, 33.08702, 20.14538, 10.09488, 4.194661, 1.459268, 0.4370764,
   0.121886, 0.04033794, 0.02243429, 0.01866929, 0.01742925, 0.01658486, 0.01583326, 0.01513716, 0.01448912, 0.01388462, 0.01331977, 0.0127911, 0.01229553, 0.01183029, 0.01139292, 0.01098118,
   0.01059307, 0.01022677, 0.009880643, 0.009553204, 0.009243099, 0.008949097, 0.008670076, 0.008405012, 0.008152966, 0.007913078, 0.00768456, 0.007466684, 0.007258784, 0.007060243, 0.006870493, 0.006689009,
   0.006515304, 0.006348927, 0.00618946, 0.006036515, 0.00588973, 0.005748768, 0.005613318, 0.005483086, 0.005357799, 0.005237203, 0.005121059, 0.005009143, 0.004901245, 0.00479717, 0.004696732, 0.004599759,
   0.004506088, 0.004415565, 0.004328045, 0.004243393, 0.00416148, 0.004082185, 0.004005394, 0.003930998, 0.003858894, 0.003788987, 0.003721184, 0.003655399, 0.003591549, 0.003529556, 0.003469345, 0.003410847,
   0.003359419, 0.003359419, 0.003359419, 0 };
   graph = new TGraph(325,sig1_2017_fx8,sig1_2017_fy8);
   graph->SetName("sig1_2017");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_20178 = new TH1F("Graph_sig1_20178","Projection of signal",325,2673.994,4126.006);
   Graph_sig1_20178->SetMinimum(0);
   Graph_sig1_20178->SetMaximum(988.2169);
   Graph_sig1_20178->SetDirectory(nullptr);
   Graph_sig1_20178->SetStats(0);
   Graph_sig1_20178->SetLineWidth(2);
   Graph_sig1_20178->SetMarkerStyle(20);
   Graph_sig1_20178->GetXaxis()->SetNdivisions(505);
   Graph_sig1_20178->GetXaxis()->SetLabelFont(132);
   Graph_sig1_20178->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_20178->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_20178->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_20178->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_20178->GetXaxis()->SetTitleFont(132);
   Graph_sig1_20178->GetYaxis()->SetLabelFont(132);
   Graph_sig1_20178->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_20178->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_20178->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_20178->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_20178->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_20178->GetYaxis()->SetTitleFont(132);
   Graph_sig1_20178->GetZaxis()->SetLabelFont(132);
   Graph_sig1_20178->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_20178->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_20178->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_20178->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_20178->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_20178);
   
   graph->Draw("l");
   
   Double_t bkg1_2017_fx9[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2017_fy9[246] = { 0, 584.3607, 584.3607, 581.0777, 577.4545, 573.8436, 570.245, 566.6587, 563.0847, 559.523, 555.9736, 552.4365, 548.9117, 545.3993, 541.8991, 538.4112, 534.9356,
   531.4724, 528.0214, 524.5827, 521.1563, 517.7423, 514.3405, 510.951, 507.5739, 504.209, 500.8565, 497.5162, 494.1882, 490.8726, 487.5692, 484.2782, 480.9994,
   477.733, 474.4788, 471.237, 468.0074, 464.7902, 461.5852, 458.3926, 455.2123, 452.0442, 448.8885, 445.7451, 442.6139, 439.4951, 436.3886, 433.2943, 430.2124,
   427.1428, 424.0855, 421.0404, 418.0077, 414.9873, 411.9792, 408.9834, 405.9999, 403.0287, 400.0697, 397.1231, 394.1888, 391.2668, 388.3571, 385.4597, 382.5746,
   379.7018, 376.8413, 373.9931, 371.1572, 368.3336, 365.5223, 362.7233, 359.9367, 357.1623, 354.4002, 351.6504, 348.9129, 346.1877, 343.4749, 340.7743, 338.086,
   335.41, 332.7464, 330.095, 327.4559, 324.8292, 322.2147, 319.6125, 317.0227, 314.4451, 311.8798, 309.3269, 306.7862, 304.2579, 301.7418, 299.2381, 296.7466,
   294.2675, 291.8006, 289.3461, 286.9038, 284.4739, 282.0562, 279.6509, 277.2579, 274.8771, 272.5087, 270.1526, 267.8087, 265.4772, 263.158, 260.851, 258.5564,
   256.2741, 254.0041, 251.7464, 249.5009, 247.2678, 245.047, 242.8385, 240.6423, 238.4584, 236.2868, 234.1274, 231.9804, 229.8457, 227.7233, 225.6132, 223.5154,
   221.4299, 219.3567, 217.2958, 215.2472, 213.211, 211.187, 209.1753, 207.1759, 205.1888, 203.214, 201.2515, 199.3014, 197.3635, 195.4379, 193.5246, 191.6236,
   189.735, 187.8586, 185.9945, 184.1428, 182.3033, 180.4761, 178.6613, 176.8587, 175.0684, 173.2905, 171.5248, 169.7715, 168.0304, 166.3017, 164.5852, 162.8811,
   161.1892, 159.5097, 157.8424, 156.1875, 154.5448, 152.9145, 151.2965, 149.6907, 148.0973, 146.5161, 144.9473, 143.3908, 141.8466, 140.3146, 138.795, 137.2877,
   135.7927, 134.3099, 132.8395, 131.3814, 129.9356, 128.5021, 127.0809, 125.6719, 124.2753, 122.891, 121.519, 120.1593, 118.8119, 117.4768, 116.154, 114.8435,
   113.5453, 112.2594, 110.9858, 109.7245, 108.4755, 107.2388, 106.0145, 104.8024, 103.6026, 102.4151, 101.2399, 100.077, 98.92645, 97.78818, 96.6622, 95.54853,
   94.44715, 93.35808, 92.28131, 91.21685, 90.16468, 89.12482, 88.09725, 87.08199, 86.07903, 85.08837, 84.11002, 83.14396, 82.19021, 81.24876, 80.31961, 79.40276,
   78.49821, 77.60596, 76.72602, 75.85838, 75.00304, 74.16, 73.32926, 72.51082, 71.70469, 70.91086, 70.12932, 69.36009, 68.60317, 67.85854, 67.12621, 66.40619,
   65.69847, 65.06975, 65.06975, 65.06975, 0 };
   graph = new TGraph(246,bkg1_2017_fx9,bkg1_2017_fy9);
   graph->SetName("bkg1_2017");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_20179 = new TH1F("Graph_bkg1_20179","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_20179->SetMinimum(0);
   Graph_bkg1_20179->SetMaximum(642.7968);
   Graph_bkg1_20179->SetDirectory(nullptr);
   Graph_bkg1_20179->SetStats(0);
   Graph_bkg1_20179->SetLineWidth(2);
   Graph_bkg1_20179->SetMarkerStyle(20);
   Graph_bkg1_20179->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_20179->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_20179->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20179->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_20179->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_20179->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20179->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_20179->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_20179->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_20179->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_20179->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_20179->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_20179->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_20179->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_20179->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_20179->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_20179->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_20179->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_20179->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_20179->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_20179);
   
   graph->Draw("l");
   
   Double_t data_2017_fx3006[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2017_fy3006[240] = { 501.6996, 603.4691, 547.1569, 587.4346, 537.6204, 649.3459, 581.603, 578.0314, 630.8668, 612.3833, 577.2947, 513.8755, 586.2418, 497.744, 527.2413, 587.4656, 609.9818,
   570.1542, 530.0804, 596.8066, 584.5387, 611.2499, 584.3725, 531.5904, 581.838, 585.1505, 639.3672, 575.7779, 621.2445, 719.6819, 861.7023, 809.3324, 855.73,
   1042.74, 1198.605, 1326.968, 1391.58, 1305.446, 1155.207, 1020.634, 817.0648, 732.3897, 704.2166, 639.1008, 535.5858, 518.446, 444.9199, 468.5887, 521.9417,
   489.5992, 492.5727, 447.483, 424.7482, 457.1438, 465.5164, 445.1569, 421.4131, 389.3988, 374.2582, 440.6869, 359.4325, 396.6713, 425.6676, 406.2512, 450.9666,
   337.2182, 359.9932, 400.821, 314.8958, 355.4445, 379.1749, 367.814, 368.0179, 348.3025, 346.2372, 302.5476, 346.9807, 335.9594, 347.6627, 303.5002, 345.9947,
   354.5906, 333.1948, 369.0268, 325.22, 332.7372, 354.9381, 313.2644, 289.5063, 332.0647, 301.9291, 310.8558, 336.0932, 318.4781, 348.6875, 295.5219, 270.8799,
   318.4163, 336.3431, 257.1224, 355.4581, 285.3382, 268.8719, 302.1996, 319.0014, 280.9042, 280.1249, 241.3791, 193.6655, 254.6739, 307.7905, 251.4029, 227.9086,
   279.574, 286.1293, 294.1117, 309.8847, 273.9446, 266.3971, 373.4503, 339.7401, 382.4257, 406.7843, 432.6182, 374.0701, 359.479, 295.0846, 251.1141, 211.9675,
   208.0229, 219.9808, 235.063, 244.9402, 184.0174, 192.6323, 200.6813, 210.5199, 224.9668, 207.9872, 291.1894, 237.0876, 349.3932, 398.0245, 337.78, 272.2401,
   245.23, 208.5468, 205.0384, 243.2897, 274.5254, 333.5373, 344.8473, 314.336, 242.9185, 176.3646, 146.1366, 204.2029, 156.9255, 185.3874, 146.9915, 156.0903,
   155.389, 132.829, 177.526, 197.9881, 232.084, 227.6815, 183.2518, 153.3611, 255.4101, 191.9596, 149.2462, 176.6852, 144.8218, 157.2148, 110.155, 113.5887,
   151.9051, 95.14975, 125.9759, 118.4096, 118.0067, 128.7673, 126.1659, 127.119, 89.30043, 95.61823, 82.94438, 108.0259, 110.527, 98.59982, 114.1051, 109.8332,
   124.4634, 89.36426, 112.4442, 103.0555, 88.50131, 122.716, 108.4819, 121.8291, 78.09982, 125.4527, 88.54617, 96.48995, 108.0135, 83.49766, 80.24775, 90.63782,
   106.1085, 89.03837, 73.01093, 76.85183, 102.2629, 92.58015, 97.02637, 79.33338, 94.40846, 93.95811, 72.8596, 89.80511, 91.14484, 64.16142, 79.29124, 87.2817,
   57.57542, 57.31093, 61.7682, 107.6424, 80.39297, 67.01454, 75.96922, 71.26968, 84.67219, 55.07842, 57.67918, 71.84982, 66.23166, 69.63651, 57.58603 };
   Double_t data_2017_felx3006[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fely3006[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   Double_t data_2017_fehx3006[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2017_fehy3006[240] = { 39.37635, 42.6099, 41.1852, 41.42759, 40.78017, 41.66583, 41.90817, 41.02909, 41.48863, 41.14228, 39.98707, 40.4027, 40.16755, 39.61719, 39.67686, 40.98885, 41.6046,
   40.7893, 39.53378, 40.42163, 40.34326, 40.59692, 40.75576, 40.48107, 41.05584, 40.83857, 39.80335, 41.32582, 41.40056, 42.38485, 44.58182, 45.01273, 46.86128,
   47.71448, 53.09171, 54.15466, 54.42001, 54.28269, 52.33011, 49.04077, 44.8501, 42.84597, 41.94002, 40.18806, 39.26978, 37.94577, 36.07403, 36.78943, 38.40438,
   36.88713, 35.50585, 35.93938, 35.47251, 34.67073, 35.81146, 34.29837, 34.4306, 35.03964, 32.84798, 35.96073, 34.06048, 34.26054, 33.47328, 33.76056, 34.00467,
   33.05466, 31.59087, 33.47069, 31.42462, 32.29412, 32.32367, 32.52841, 32.48786, 31.90223, 31.78764, 31.09155, 31.04528, 31.43023, 31.56739, 30.92731, 30.52958,
   30.00369, 30.11382, 32.55286, 29.45639, 29.94915, 30.12819, 29.24805, 29.60766, 29.16329, 29.58948, 29.97022, 29.11933, 29.27523, 29.354, 29.19609, 27.19558,
   28.81986, 29.61612, 28.62979, 29.36321, 28.6442, 27.76388, 28.02333, 29.04892, 26.90643, 27.70415, 26.21116, 25.40088, 27.24177, 28.75708, 26.59954, 26.09377,
   27.30445, 27.43891, 26.49239, 28.44618, 27.83814, 26.70507, 29.20024, 29.5648, 29.09583, 31.33819, 30.51055, 29.37764, 29.60459, 27.90041, 26.598, 25.37689,
   23.4787, 25.25853, 25.65, 24.04727, 23.85902, 24.1415, 24.98028, 23.48141, 24.53105, 23.79661, 26.19111, 25.57169, 28.51533, 29.52345, 28.48515, 26.66775,
   24.93914, 23.28863, 23.46646, 23.8227, 26.69993, 28.40775, 27.83851, 26.869, 23.88397, 22.34417, 22.10151, 22.71186, 21.93921, 22.03587, 20.67948, 20.86587,
   21.35524, 20.80703, 22.73729, 21.80155, 23.46092, 22.68718, 21.59582, 21.5895, 22.95295, 21.97689, 19.98087, 20.45374, 18.9918, 20.74619, 19.07181, 18.18366,
   20.58506, 18.6743, 18.7732, 18.44538, 19.0215, 18.79017, 18.4732, 17.98419, 16.95294, 18.12338, 16.76942, 17.78153, 17.41548, 16.81436, 18.21997, 17.67099,
   17.91722, 17.66672, 17.89528, 17.52066, 16.95408, 17.38027, 17.55517, 16.95051, 15.36879, 18.48115, 16.29061, 16.93884, 16.93026, 15.92575, 15.9074, 16.18108,
   17.0403, 15.4037, 17.34387, 15.74366, 16.53633, 16.12634, 15.50031, 15.93102, 15.93702, 15.48291, 15.30949, 16.521, 16.67432, 14.68708, 14.74726, 15.24689,
   15.12454, 14.05277, 14.20997, 15.55687, 15.26491, 13.54355, 14.54011, 13.85076, 15.94305, 13.11107, 14.24149, 13.97742, 14.06755, 14.83322, 13.38089 };
   grae = new TGraphAsymmErrors(240,data_2017_fx3006,data_2017_fy3006,data_2017_felx3006,data_2017_fehx3006,data_2017_fely3006,data_2017_fehy3006);
   grae->SetName("data_2017");
   grae->SetTitle("Histogram of dh_2017_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20173006 = new TH1F("Graph_data_20173006","Histogram of dh_2017_plot__Jpsi_M",240,2680,4120);
   Graph_data_20173006->SetMinimum(37.77062);
   Graph_data_20173006->SetMaximum(1586.403);
   Graph_data_20173006->SetDirectory(nullptr);
   Graph_data_20173006->SetStats(0);
   Graph_data_20173006->SetLineWidth(2);
   Graph_data_20173006->SetMarkerStyle(20);
   Graph_data_20173006->GetXaxis()->SetNdivisions(505);
   Graph_data_20173006->GetXaxis()->SetLabelFont(132);
   Graph_data_20173006->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20173006->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20173006->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20173006->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20173006->GetXaxis()->SetTitleFont(132);
   Graph_data_20173006->GetYaxis()->SetLabelFont(132);
   Graph_data_20173006->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20173006->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20173006->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20173006->GetYaxis()->SetTickLength(0.02);
   Graph_data_20173006->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20173006->GetYaxis()->SetTitleFont(132);
   Graph_data_20173006->GetZaxis()->SetLabelFont(132);
   Graph_data_20173006->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20173006->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20173006->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20173006->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20173006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20173006);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2017","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2017","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2017","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2017","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592b1fca9e0__6 = new TH1D("frame_5592b1fca9e0__6","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b1fca9e0__6->SetBinContent(1,1518.3);
   frame_5592b1fca9e0__6->SetMinimum(-7.5915);
   frame_5592b1fca9e0__6->SetMaximum(1518.3);
   frame_5592b1fca9e0__6->SetEntries(1);
   frame_5592b1fca9e0__6->SetDirectory(nullptr);
   frame_5592b1fca9e0__6->SetStats(0);
   frame_5592b1fca9e0__6->SetLineWidth(2);
   frame_5592b1fca9e0__6->SetMarkerStyle(20);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b1fca9e0__6->GetXaxis()->SetNdivisions(505);
   frame_5592b1fca9e0__6->GetXaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__6->GetXaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitleSize(0.065);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitleOffset(1);
   frame_5592b1fca9e0__6->GetXaxis()->SetTitleFont(12);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b1fca9e0__6->GetYaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b1fca9e0__6->GetYaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__6->GetYaxis()->SetTickLength(0.02);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b1fca9e0__6->GetYaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__6->GetZaxis()->SetLabelFont(132);
   frame_5592b1fca9e0__6->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b1fca9e0__6->GetZaxis()->SetLabelSize(0.06);
   frame_5592b1fca9e0__6->GetZaxis()->SetTitleSize(0.072);
   frame_5592b1fca9e0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b1fca9e0__6->GetZaxis()->SetTitleFont(132);
   frame_5592b1fca9e0__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2017");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"1.7 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.48,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.48,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.47,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.38,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__2->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig2d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2d()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr  3 11:10:24 2026) by ROOT version 6.30/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,2000,1200);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1__3 = new TPad("c1_1", "c1_1",0.001,0.001,0.999,0.999);
   c1_1__3->Draw();
   c1_1__3->cd();
   c1_1__3->Range(2575,-250.5452,4075,1377.108);
   c1_1__3->SetFillColor(0);
   c1_1__3->SetBorderMode(0);
   c1_1__3->SetBorderSize(2);
   c1_1__3->SetTickx(1);
   c1_1__3->SetTicky(1);
   c1_1__3->SetLeftMargin(0.15);
   c1_1__3->SetRightMargin(0.05);
   c1_1__3->SetTopMargin(0.06);
   c1_1__3->SetBottomMargin(0.15);
   c1_1__3->SetFrameLineWidth(2);
   c1_1__3->SetFrameBorderMode(0);
   c1_1__3->SetFrameLineWidth(2);
   c1_1__3->SetFrameBorderMode(0);
   
   TH1D *frame_5592b202dcd0__7 = new TH1D("frame_5592b202dcd0__7","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b202dcd0__7->SetBinContent(1,1279.449);
   frame_5592b202dcd0__7->SetMinimum(-6.397243);
   frame_5592b202dcd0__7->SetMaximum(1279.449);
   frame_5592b202dcd0__7->SetEntries(1);
   frame_5592b202dcd0__7->SetDirectory(nullptr);
   frame_5592b202dcd0__7->SetStats(0);
   frame_5592b202dcd0__7->SetLineWidth(2);
   frame_5592b202dcd0__7->SetMarkerStyle(20);
   frame_5592b202dcd0__7->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b202dcd0__7->GetXaxis()->SetNdivisions(505);
   frame_5592b202dcd0__7->GetXaxis()->SetLabelFont(132);
   frame_5592b202dcd0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__7->GetXaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__7->GetXaxis()->SetTitleSize(0.065);
   frame_5592b202dcd0__7->GetXaxis()->SetTitleOffset(1);
   frame_5592b202dcd0__7->GetXaxis()->SetTitleFont(12);
   frame_5592b202dcd0__7->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b202dcd0__7->GetYaxis()->SetLabelFont(132);
   frame_5592b202dcd0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__7->GetYaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__7->GetYaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__7->GetYaxis()->SetTickLength(0.02);
   frame_5592b202dcd0__7->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b202dcd0__7->GetYaxis()->SetTitleFont(132);
   frame_5592b202dcd0__7->GetZaxis()->SetLabelFont(132);
   frame_5592b202dcd0__7->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b202dcd0__7->GetZaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__7->GetZaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b202dcd0__7->GetZaxis()->SetTitleFont(132);
   frame_5592b202dcd0__7->Draw("FUNC");
   
   Double_t data_2018_fx3007[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2018_fy3007[240] = { 396.1222, 404.2611, 436.0633, 478.7238, 489.3964, 419.7922, 472.1476, 477.0659, 394.2331, 471.9424, 477.6274, 463.4297, 426.246, 466.6056, 450.3722, 434.658, 442.8635,
   450.5842, 481.3265, 488.2132, 450.7737, 479.7427, 442.64, 400.7788, 454.3422, 490.2966, 439.2934, 586.6873, 525.6765, 565.2302, 602.1807, 733.7135, 775.2964,
   932.7949, 990.3484, 1167.456, 1153.892, 1128.863, 934.3226, 917.8173, 733.9103, 652.1993, 594.2838, 490.2206, 385.5086, 427.7598, 372.8051, 354.6057, 346.7777,
   367.0356, 384.5406, 367.3019, 357.4474, 321.5961, 340.7038, 331.3747, 358.1028, 330.977, 365.3666, 288.3791, 343.0771, 364.609, 322.4261, 306.968, 356.1502,
   320.1126, 278.8021, 280.3177, 299.9594, 326.3831, 323.2367, 244.2032, 291.8819, 275.1497, 240.6877, 294.0201, 264.3264, 292.8421, 301.4224, 277.9429, 203.9634,
   277.8249, 304.1524, 265.3647, 282.4017, 279.1247, 275.2354, 273.0992, 260.2324, 232.7125, 243.7345, 278.8445, 257.5946, 247.8777, 263.3094, 270.1425, 236.0675,
   237.7566, 195.6519, 208.6214, 253.4863, 226.06, 231.652, 227.9309, 230.5643, 261.6027, 217.9837, 194.2267, 233.3838, 210.1132, 219.7242, 206.8022, 245.2663,
   207.5096, 196.4507, 182.2727, 205.9155, 248.2343, 238.3021, 272.5025, 265.0042, 328.6854, 361.4874, 343.3666, 257.3746, 242.2368, 244.0919, 224.9021, 210.7448,
   248.0351, 187.7646, 144.552, 178.8183, 177.1457, 164.2912, 164.26, 192.5035, 169.9149, 179.1561, 194.5434, 327.6555, 351.9483, 368.7755, 294.5025, 201.6738,
   179.1048, 178.323, 162.8525, 186.8745, 248.8677, 270.0483, 311.3086, 246.8536, 208.5129, 165.1683, 135.1107, 142.3751, 150.7088, 115.6847, 149.5357, 161.848,
   144.2978, 178.6983, 159.2192, 166.9665, 188.058, 160.1129, 164.1287, 164.1614, 153.969, 156.4329, 133.5011, 128.1683, 143.4085, 115.5506, 114.5251, 92.82025,
   73.13053, 113.081, 112.4821, 110.508, 110.6484, 96.97803, 117.092, 71.37672, 109.2257, 87.16418, 94.90473, 105.8127, 100.9093, 68.61809, 87.00066, 109.8847,
   101.9993, 82.87618, 93.04337, 73.07001, 102.3476, 93.809, 87.7196, 73.33413, 85.94679, 96.58602, 78.43806, 68.44831, 67.69683, 57.87747, 61.69443, 55.9682,
   86.75523, 64.31485, 59.90376, 100.9477, 47.62169, 97.66225, 70.12305, 76.81479, 66.03276, 66.7252, 73.11337, 79.52008, 80.15884, 58.56697, 66.01115, 30.5113,
   65.5241, 72.4097, 55.3882, 55.41194, 51.46348, 70.89522, 46.59363, 68.90752, 52.31983, 67.27249, 66.20672, 45.49772, 65.40767, 44.50854, 41.96958 };
   Double_t data_2018_felx3007[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fely3007[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   Double_t data_2018_fehx3007[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fehy3007[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_2018_fx3007,data_2018_fy3007,data_2018_felx3007,data_2018_fehx3007,data_2018_fely3007,data_2018_fehy3007);
   grae->SetName("data_2018");
   grae->SetTitle("Histogram of dh_2018_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data_20183007 = new TH1F("Graph_data_20183007","Histogram of dh_2018_plot__Jpsi_M",240,2680,4120);
   Graph_data_20183007->SetMinimum(17.75651);
   Graph_data_20183007->SetMaximum(1338.402);
   Graph_data_20183007->SetDirectory(nullptr);
   Graph_data_20183007->SetStats(0);
   Graph_data_20183007->SetLineWidth(2);
   Graph_data_20183007->SetMarkerStyle(20);
   Graph_data_20183007->GetXaxis()->SetNdivisions(505);
   Graph_data_20183007->GetXaxis()->SetLabelFont(132);
   Graph_data_20183007->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20183007->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20183007->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20183007->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20183007->GetXaxis()->SetTitleFont(132);
   Graph_data_20183007->GetYaxis()->SetLabelFont(132);
   Graph_data_20183007->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20183007->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20183007->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20183007->GetYaxis()->SetTickLength(0.02);
   Graph_data_20183007->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20183007->GetYaxis()->SetTitleFont(132);
   Graph_data_20183007->GetZaxis()->SetLabelFont(132);
   Graph_data_20183007->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20183007->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20183007->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20183007->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20183007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20183007);
   
   grae->Draw("p");
   
   Double_t mod1_2018_fx10[300] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2962.5, 2965, 2967.5, 2970, 2972.5, 2975, 2976.25, 2977.5, 2978.75, 2980,
   2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000, 3002.5, 3005, 3007.5,
   3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3030, 3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070,
   3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110, 3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150,
   3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190, 3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230,
   3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270, 3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310,
   3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350, 3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390,
   3395, 3397.5, 3400, 3405, 3410, 3412.5, 3415, 3417.5, 3420, 3422.5, 3425, 3430, 3432.5, 3435, 3440, 3445,
   3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3492.5, 3495, 3497.5, 3498.75, 3500, 3502.5, 3505,
   3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3517.5, 3520, 3522.5, 3523.75, 3525, 3527.5, 3530, 3532.5,
   3535, 3537.5, 3540, 3542.5, 3545, 3550, 3552.5, 3553.75, 3555, 3556.25, 3557.5, 3558.75, 3560, 3565, 3567.5, 3570,
   3572.5, 3575, 3580, 3585, 3590, 3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5,
   3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720,
   3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800,
   3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880,
   3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960,
   3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000, 4000, 4005, 4005.005 };
   Double_t mod1_2018_fy10[300] = { 0, 465.0727, 465.0727, 463.2458, 461.2745, 459.3624, 457.5154, 455.7405, 454.0457, 452.4401, 450.9346, 449.5419, 448.2771, 447.1579, 446.2057, 445.4461, 444.9103,
   444.6363, 444.6709, 445.0723, 445.9138, 447.288, 449.3144, 452.1479, 455.993, 461.1229, 467.9096, 476.8676, 488.7218, 504.512, 525.755, 539.0848, 554.69,
   573.0163, 594.5972, 620.0578, 650.1071, 685.5022, 726.968, 775.0446, 829.84, 890.6818, 955.708, 1021.514, 1083.062, 1110.308, 1134.095, 1153.621, 1168.168,
   1177.142, 1180.152, 1177.004, 1167.733, 1152.602, 1132.083, 1106.818, 1077.58, 1045.212, 1010.58, 937.8143, 865.0742, 796.5021, 734.5039, 680.0515, 633.1297,
   593.1541, 559.2839, 530.6218, 506.3234, 485.6448, 467.954, 452.7315, 428.0603, 409.0804, 394.1034, 381.9998, 372.0003, 363.5709, 356.3337, 350.016, 344.4181,
   339.3911, 334.8225, 330.6258, 326.7342, 323.0954, 319.6677, 316.418, 313.3194, 310.3502, 307.4926, 304.7318, 302.0556, 299.4539, 296.9181, 294.441, 292.0164,
   289.6392, 287.3051, 285.0106, 282.7562, 280.5542, 278.4341, 276.4036, 274.4256, 272.4695, 270.5256, 268.5924, 266.6698, 264.7581, 262.8575, 260.9683, 259.0907,
   257.2252, 255.3722, 253.532, 251.7053, 249.8925, 248.0944, 246.3117, 244.5453, 242.7962, 241.0656, 239.355, 237.666, 236.0007, 234.3613, 232.751, 231.1732,
   229.6323, 228.1338, 226.6849, 225.2943, 223.9737, 222.7387, 221.61, 220.6167, 219.7995, 219.2187, 218.9652, 219.1843, 220.1193, 222.2023, 226.2331, 233.6609,
   246.8143, 256.4076, 268.3348, 298.1912, 327.7922, 336.9278, 339.2282, 333.6976, 321.0018, 303.2576, 283.2132, 245.5856, 230.5984, 218.5694, 202.0157, 192.2998,
   186.3522, 182.3691, 179.4472, 177.1698, 175.3429, 173.8653, 172.8289, 173.0908, 177.7081, 183.8121, 194.4831, 211.8666, 223.7614, 238.0317, 273.3248, 314.0007,
   333.7268, 351.117, 364.6638, 373.0751, 375.4906, 371.6358, 361.8732, 347.1372, 308.294, 266.7455, 231.1518, 216.8434, 204.9538, 187.74, 177.6499, 172.9558,
   172.6165, 176.3239, 184.401, 197.5569, 216.2756, 264.9636, 286.2437, 293.3992, 297.3251, 297.6276, 294.225, 287.3631, 277.5774, 224.9395, 200.5879, 181.6462,
   168.2095, 159.2406, 149.9105, 146.4138, 145.1388, 144.6872, 144.7046, 145.2392, 146.5265, 148.9682, 153.1197, 159.4772, 167.7705, 175.7221, 178.6515, 176.785,
   172.4749, 158.3608, 142.2109, 129.1138, 120.4277, 115.1761, 111.9889, 109.8842, 108.3112, 106.9959, 105.8081, 104.6853, 103.5968, 102.5265, 101.4661, 100.4112,
   99.35949, 98.30989, 97.26198, 96.21573, 95.17132, 94.12903, 93.0892, 92.05218, 91.01834, 89.988, 88.9615, 87.93914, 86.92119, 85.90791, 84.89953, 83.89628,
   82.89835, 81.90592, 80.91916, 79.93821, 78.96321, 77.9943, 77.03159, 76.07518, 75.12517, 74.18166, 73.24472, 72.31444, 71.39088, 70.47411, 69.56419, 68.66118,
   67.76513, 66.87609, 65.9941, 65.1192, 64.25145, 63.39086, 62.53748, 61.69133, 60.85246, 60.02088, 59.19662, 58.37971, 57.57017, 56.76802, 55.97329, 55.18598,
   54.40613, 53.63375, 52.86885, 52.11145, 51.36157, 50.61921, 49.8844, 49.22716, 49.22716, 49.22716, 0 };
   TGraph *graph = new TGraph(300,mod1_2018_fx10,mod1_2018_fy10);
   graph->SetName("mod1_2018");
   graph->SetTitle("Projection of model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mod1_201810 = new TH1F("Graph_mod1_201810","Projection of model",300,2673.994,4126.006);
   Graph_mod1_201810->SetMinimum(0);
   Graph_mod1_201810->SetMaximum(1298.168);
   Graph_mod1_201810->SetDirectory(nullptr);
   Graph_mod1_201810->SetStats(0);
   Graph_mod1_201810->SetLineWidth(2);
   Graph_mod1_201810->SetMarkerStyle(20);
   Graph_mod1_201810->GetXaxis()->SetNdivisions(505);
   Graph_mod1_201810->GetXaxis()->SetLabelFont(132);
   Graph_mod1_201810->GetXaxis()->SetLabelOffset(0.01);
   Graph_mod1_201810->GetXaxis()->SetLabelSize(0.06);
   Graph_mod1_201810->GetXaxis()->SetTitleSize(0.072);
   Graph_mod1_201810->GetXaxis()->SetTitleOffset(0.95);
   Graph_mod1_201810->GetXaxis()->SetTitleFont(132);
   Graph_mod1_201810->GetYaxis()->SetLabelFont(132);
   Graph_mod1_201810->GetYaxis()->SetLabelOffset(0.01);
   Graph_mod1_201810->GetYaxis()->SetLabelSize(0.06);
   Graph_mod1_201810->GetYaxis()->SetTitleSize(0.072);
   Graph_mod1_201810->GetYaxis()->SetTickLength(0.02);
   Graph_mod1_201810->GetYaxis()->SetTitleOffset(0.95);
   Graph_mod1_201810->GetYaxis()->SetTitleFont(132);
   Graph_mod1_201810->GetZaxis()->SetLabelFont(132);
   Graph_mod1_201810->GetZaxis()->SetLabelOffset(0.015);
   Graph_mod1_201810->GetZaxis()->SetLabelSize(0.06);
   Graph_mod1_201810->GetZaxis()->SetTitleSize(0.072);
   Graph_mod1_201810->GetZaxis()->SetTitleOffset(1.2);
   Graph_mod1_201810->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mod1_201810);
   
   graph->Draw("l");
   
   Double_t sig1_2018_fx11[324] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2942.5, 2945,
   2947.5, 2950, 2952.5, 2955, 2957.5, 2960, 2961.25, 2962.5, 2963.75, 2965, 2967.5, 2970, 2972.5, 2973.75, 2975, 2976.25,
   2977.5, 2978.75, 2980, 2981.25, 2982.5, 2983.75, 2985, 2986.25, 2987.5, 2988.75, 2990, 2991.25, 2992.5, 2995, 2997.5, 3000,
   3001.25, 3002.5, 3003.75, 3005, 3006.25, 3007.5, 3008.75, 3010, 3012.5, 3015, 3017.5, 3020, 3022.5, 3025, 3027.5, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3392.5, 3395, 3397.5, 3400, 3405, 3407.5, 3410, 3412.5,
   3413.75, 3415, 3416.25, 3417.5, 3420, 3422.5, 3425, 3427.5, 3430, 3432.5, 3435, 3437.5, 3440, 3445, 3450, 3455,
   3460, 3465, 3470, 3475, 3480, 3485, 3487.5, 3490, 3492.5, 3495, 3496.25, 3497.5, 3498.75, 3500, 3501.25, 3502.5,
   3505, 3506.25, 3507.5, 3508.75, 3510, 3511.25, 3512.5, 3513.75, 3515, 3516.25, 3517.5, 3520, 3521.25, 3522.5, 3523.75, 3525,
   3526.25, 3527.5, 3530, 3532.5, 3535, 3537.5, 3540, 3542.5, 3545, 3547.5, 3550, 3551.25, 3552.5, 3553.75, 3555, 3556.25,
   3557.5, 3558.75, 3560, 3562.5, 3565, 3567.5, 3570, 3572.5, 3575, 3577.5, 3580, 3585, 3590, 3595, 3600, 3605,
   3610, 3615, 3620, 3625, 3630, 3635, 3640, 3642.5, 3645, 3650, 3655, 3660, 3665, 3670, 3675, 3680,
   3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750, 3755, 3760,
   3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830, 3835, 3840,
   3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910, 3915, 3920,
   3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990, 3995, 4000,
   4000, 4005, 4005.005 };
   Double_t sig1_2018_fy11[324] = { 0, 12.38599, 12.38599, 12.91961, 13.55404, 14.2396, 14.98224, 15.7888, 16.66723, 17.62673, 18.67808, 19.83395, 21.10926, 22.5218, 24.09278, 25.84779, 27.81779,
   30.04064, 32.56298, 35.44283, 38.75301, 42.58597, 47.06043, 52.33095, 58.60088, 66.14254, 75.32627, 86.66441, 100.8788, 119.0051, 142.5537, 157.0221, 173.7544,
   193.1946, 215.8739, 242.4149, 273.5234, 309.9536, 352.4274, 376.1118, 401.4824, 428.5373, 457.2264, 518.9897, 584.918, 651.6209, 683.7518, 714.0821, 741.7977,
   766.0687, 786.0967, 801.165, 810.6837, 814.2623, 811.7078, 803.0554, 788.5669, 768.7116, 744.1311, 715.5927, 683.9368, 650.0254, 578.7153, 507.4284, 440.2903,
   409.0866, 379.6968, 352.2003, 326.6157, 302.914, 281.032, 260.8826, 242.3636, 209.7733, 182.3676, 159.3053, 139.8459, 123.3599, 109.3301, 97.33039, 87.01414,
   70.358, 57.68033, 47.8562, 40.11962, 33.93881, 28.93735, 24.8437, 21.45908, 18.63514, 16.25971, 14.24691, 12.53012, 11.05713, 9.786569, 8.685346, 7.726819,
   6.889295, 6.155006, 5.509302, 4.940023, 4.437022, 3.991784, 3.597119, 3.246955, 2.936115, 2.660227, 2.416033, 2.203853, 2.03598, 1.941914, 1.929112, 1.960692,
   2.006194, 2.056062, 2.10866, 2.163978, 2.222226, 2.28365, 2.348528, 2.417168, 2.489918, 2.56717, 2.649368, 2.737017, 2.830691, 2.93105, 3.038855, 3.154984,
   3.280457, 3.416472, 3.564434, 3.726012, 3.903196, 4.098378, 4.314464, 4.555003, 4.824384, 5.128098, 5.473088, 5.868262, 6.325227, 6.859358, 7.491474, 8.250294,
   9.176619, 10.3302, 11.80185, 13.73602, 16.37504, 20.14923, 25.85503, 34.93572, 41.436, 49.70997, 60.09822, 72.80849, 104.2001, 120.7927, 135.3292, 145.2493,
   147.7544, 148.3606, 146.9893, 143.6713, 131.8447, 114.9885, 95.83958, 76.924, 59.98663, 45.86773, 34.69264, 26.1638, 19.8092, 11.72685, 7.388573, 4.998224,
   3.656072, 2.947036, 2.678026, 2.748001, 3.248518, 5.032921, 7.210724, 11.14554, 17.97793, 29.35599, 37.40731, 47.4163, 59.63533, 74.21932, 91.14121, 110.11,
   151.3587, 171.3729, 189.0601, 202.9194, 211.6639, 214.4369, 210.9649, 201.6092, 187.3001, 169.373, 149.3475, 108.6984, 90.26455, 73.97647, 60.08846, 48.60855,
   39.38497, 32.18462, 22.852, 18.88996, 19.26162, 23.66008, 32.40683, 46.20809, 65.54558, 89.64893, 115.4136, 127.2463, 137.2909, 144.7578, 149.0077, 149.6482,
   146.5978, 140.1014, 130.6923, 106.1992, 79.60452, 56.01187, 37.80094, 25.06584, 16.77317, 11.67867, 8.736671, 6.472587, 6.374495, 7.035138, 8.078589, 9.515992,
   11.52122, 14.39895, 18.57123, 24.41561, 31.72646, 38.77193, 41.99407, 41.07198, 38.29407, 28.58332, 17.4058, 8.725266, 3.629148, 1.266363, 0.3832112, 0.1106889,
   0.03997689, 0.02425412, 0.02076261, 0.01947011, 0.01853578, 0.01769644, 0.01691846, 0.01619417, 0.01551853, 0.0148872, 0.01429632, 0.01374244, 0.01322245, 0.01273361, 0.01227342, 0.01183963,
   0.01143023, 0.01104337, 0.0106774, 0.01033081, 0.01000221, 0.009690351, 0.009394094, 0.009112388, 0.008844271, 0.00858886, 0.008345346, 0.008112981, 0.007891076, 0.007678997, 0.007476156, 0.007282009,
   0.007096054, 0.006917821, 0.006746877, 0.006582819, 0.00642527, 0.00627388, 0.006128323, 0.005988293, 0.005853505, 0.005723693, 0.005598607, 0.005478012, 0.00536169, 0.005249433, 0.005141048, 0.005036354,
   0.004935178, 0.004837359, 0.004742746, 0.004651194, 0.004562567, 0.004476739, 0.004393588, 0.004313, 0.004234866, 0.004159085, 0.004085558, 0.004014194, 0.003944906, 0.00387761, 0.003812228, 0.003754747,
   0.003754747, 0.003754747, 0 };
   graph = new TGraph(324,sig1_2018_fx11,sig1_2018_fy11);
   graph->SetName("sig1_2018");
   graph->SetTitle("Projection of signal");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig1_201811 = new TH1F("Graph_sig1_201811","Projection of signal",324,2673.994,4126.006);
   Graph_sig1_201811->SetMinimum(0);
   Graph_sig1_201811->SetMaximum(895.6885);
   Graph_sig1_201811->SetDirectory(nullptr);
   Graph_sig1_201811->SetStats(0);
   Graph_sig1_201811->SetLineWidth(2);
   Graph_sig1_201811->SetMarkerStyle(20);
   Graph_sig1_201811->GetXaxis()->SetNdivisions(505);
   Graph_sig1_201811->GetXaxis()->SetLabelFont(132);
   Graph_sig1_201811->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig1_201811->GetXaxis()->SetLabelSize(0.06);
   Graph_sig1_201811->GetXaxis()->SetTitleSize(0.072);
   Graph_sig1_201811->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig1_201811->GetXaxis()->SetTitleFont(132);
   Graph_sig1_201811->GetYaxis()->SetLabelFont(132);
   Graph_sig1_201811->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig1_201811->GetYaxis()->SetLabelSize(0.06);
   Graph_sig1_201811->GetYaxis()->SetTitleSize(0.072);
   Graph_sig1_201811->GetYaxis()->SetTickLength(0.02);
   Graph_sig1_201811->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig1_201811->GetYaxis()->SetTitleFont(132);
   Graph_sig1_201811->GetZaxis()->SetLabelFont(132);
   Graph_sig1_201811->GetZaxis()->SetLabelOffset(0.015);
   Graph_sig1_201811->GetZaxis()->SetLabelSize(0.06);
   Graph_sig1_201811->GetZaxis()->SetTitleSize(0.072);
   Graph_sig1_201811->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig1_201811->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig1_201811);
   
   graph->Draw("l");
   
   Double_t bkg1_2018_fx12[246] = { 2794.995, 2795, 2800, 2805, 2810, 2815, 2820, 2825, 2830, 2835, 2840, 2845, 2850, 2855, 2860, 2865, 2870,
   2875, 2880, 2885, 2890, 2895, 2900, 2905, 2910, 2915, 2920, 2925, 2930, 2935, 2940, 2945, 2950,
   2955, 2960, 2965, 2970, 2975, 2980, 2985, 2990, 2995, 3000, 3005, 3010, 3015, 3020, 3025, 3030,
   3035, 3040, 3045, 3050, 3055, 3060, 3065, 3070, 3075, 3080, 3085, 3090, 3095, 3100, 3105, 3110,
   3115, 3120, 3125, 3130, 3135, 3140, 3145, 3150, 3155, 3160, 3165, 3170, 3175, 3180, 3185, 3190,
   3195, 3200, 3205, 3210, 3215, 3220, 3225, 3230, 3235, 3240, 3245, 3250, 3255, 3260, 3265, 3270,
   3275, 3280, 3285, 3290, 3295, 3300, 3305, 3310, 3315, 3320, 3325, 3330, 3335, 3340, 3345, 3350,
   3355, 3360, 3365, 3370, 3375, 3380, 3385, 3390, 3395, 3400, 3405, 3410, 3415, 3420, 3425, 3430,
   3435, 3440, 3445, 3450, 3455, 3460, 3465, 3470, 3475, 3480, 3485, 3490, 3495, 3500, 3505, 3510,
   3515, 3520, 3525, 3530, 3535, 3540, 3545, 3550, 3555, 3560, 3565, 3570, 3575, 3580, 3585, 3590,
   3595, 3600, 3605, 3610, 3615, 3620, 3625, 3630, 3635, 3640, 3645, 3650, 3655, 3660, 3665, 3670,
   3675, 3680, 3685, 3690, 3695, 3700, 3705, 3710, 3715, 3720, 3725, 3730, 3735, 3740, 3745, 3750,
   3755, 3760, 3765, 3770, 3775, 3780, 3785, 3790, 3795, 3800, 3805, 3810, 3815, 3820, 3825, 3830,
   3835, 3840, 3845, 3850, 3855, 3860, 3865, 3870, 3875, 3880, 3885, 3890, 3895, 3900, 3905, 3910,
   3915, 3920, 3925, 3930, 3935, 3940, 3945, 3950, 3955, 3960, 3965, 3970, 3975, 3980, 3985, 3990,
   3995, 4000, 4000, 4005, 4005.005 };
   Double_t bkg1_2018_fy12[246] = { 0, 450.7116, 450.7116, 448.3582, 445.76, 443.1697, 440.5871, 438.0125, 435.4456, 432.8865, 430.3353, 427.7919, 425.2564, 422.7286, 420.2087, 417.6967, 415.1924,
   412.696, 410.2074, 407.7266, 405.2536, 402.7885, 400.3312, 397.8817, 395.4401, 393.0063, 390.5803, 388.1621, 385.7517, 383.3492, 380.9545, 378.5677, 376.1886,
   373.8174, 371.454, 369.0985, 366.7507, 364.4108, 362.0787, 359.7545, 357.4381, 355.1295, 352.8287, 350.5357, 348.2506, 345.9733, 343.7038, 341.4422, 339.1884,
   336.9424, 334.7042, 332.4738, 330.2513, 328.0366, 325.8298, 323.6307, 321.4395, 319.2561, 317.0806, 314.9128, 312.7529, 310.6009, 308.4566, 306.3202, 304.1916,
   302.0708, 299.9578, 297.8527, 295.7554, 293.6659, 291.5843, 289.5105, 287.4445, 285.3863, 283.336, 281.2935, 279.2588, 277.2319, 275.2129, 273.2017, 271.1983,
   269.2027, 267.215, 265.2351, 263.263, 261.2987, 259.3423, 257.3937, 255.4529, 253.52, 251.5948, 249.6776, 247.7681, 245.8664, 243.9726, 242.0866, 240.2085,
   238.3381, 236.4756, 234.6209, 232.774, 230.935, 229.1038, 227.2804, 225.4649, 223.6571, 221.8572, 220.0651, 218.2809, 216.5045, 214.7359, 212.9751, 211.2221,
   209.477, 207.7397, 206.0102, 204.2886, 202.5748, 200.8688, 199.1706, 197.4803, 195.7978, 194.1231, 192.4562, 190.7972, 189.146, 187.5026, 185.867, 184.2393,
   182.6194, 181.0073, 179.4031, 177.8066, 176.218, 174.6373, 173.0643, 171.4992, 169.9419, 168.3924, 166.8508, 165.317, 163.791, 162.2728, 160.7625, 159.26,
   157.7653, 156.2784, 154.7994, 153.3282, 151.8648, 150.4092, 148.9615, 147.5216, 146.0895, 144.6653, 143.2488, 141.8402, 140.4395, 139.0465, 137.6614, 136.2841,
   134.9146, 133.553, 132.1992, 130.8532, 129.515, 128.1847, 126.8622, 125.5475, 124.2406, 122.9416, 121.6504, 120.367, 119.0914, 117.8237, 116.5638, 115.3117,
   114.0675, 112.8311, 111.6025, 110.3817, 109.1687, 107.9636, 106.7663, 105.5769, 104.3952, 103.2214, 102.0554, 100.8973, 99.74692, 98.6044, 97.46972, 96.34286,
   95.22383, 94.11262, 93.00924, 91.91369, 90.82596, 89.74606, 88.67398, 87.60973, 86.55331, 85.50471, 84.46394, 83.43099, 82.40587, 81.38858, 80.37911, 79.37747,
   78.38366, 77.39767, 76.41951, 75.44917, 74.48666, 73.53198, 72.58512, 71.64609, 70.71488, 69.7915, 68.87595, 67.96822, 67.06832, 66.17624, 65.292, 64.41557,
   63.54698, 62.68621, 61.83326, 60.98814, 60.15085, 59.32139, 58.49975, 57.68593, 56.87994, 56.08178, 55.29145, 54.50894, 53.73426, 52.9674, 52.20837, 51.45716,
   50.71378, 50.04904, 50.04904, 50.04904, 0 };
   graph = new TGraph(246,bkg1_2018_fx12,bkg1_2018_fy12);
   graph->SetName("bkg1_2018");
   graph->SetTitle("Projection of bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg1_201812 = new TH1F("Graph_bkg1_201812","Projection of bkg",246,2673.994,4126.006);
   Graph_bkg1_201812->SetMinimum(0);
   Graph_bkg1_201812->SetMaximum(495.7828);
   Graph_bkg1_201812->SetDirectory(nullptr);
   Graph_bkg1_201812->SetStats(0);
   Graph_bkg1_201812->SetLineWidth(2);
   Graph_bkg1_201812->SetMarkerStyle(20);
   Graph_bkg1_201812->GetXaxis()->SetNdivisions(505);
   Graph_bkg1_201812->GetXaxis()->SetLabelFont(132);
   Graph_bkg1_201812->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg1_201812->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg1_201812->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg1_201812->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg1_201812->GetXaxis()->SetTitleFont(132);
   Graph_bkg1_201812->GetYaxis()->SetLabelFont(132);
   Graph_bkg1_201812->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg1_201812->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg1_201812->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg1_201812->GetYaxis()->SetTickLength(0.02);
   Graph_bkg1_201812->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg1_201812->GetYaxis()->SetTitleFont(132);
   Graph_bkg1_201812->GetZaxis()->SetLabelFont(132);
   Graph_bkg1_201812->GetZaxis()->SetLabelOffset(0.015);
   Graph_bkg1_201812->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg1_201812->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg1_201812->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg1_201812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg1_201812);
   
   graph->Draw("l");
   
   Double_t data_2018_fx3008[240] = { 2802.5, 2807.5, 2812.5, 2817.5, 2822.5, 2827.5, 2832.5, 2837.5, 2842.5, 2847.5, 2852.5, 2857.5, 2862.5, 2867.5, 2872.5, 2877.5, 2882.5,
   2887.5, 2892.5, 2897.5, 2902.5, 2907.5, 2912.5, 2917.5, 2922.5, 2927.5, 2932.5, 2937.5, 2942.5, 2947.5, 2952.5, 2957.5, 2962.5,
   2967.5, 2972.5, 2977.5, 2982.5, 2987.5, 2992.5, 2997.5, 3002.5, 3007.5, 3012.5, 3017.5, 3022.5, 3027.5, 3032.5, 3037.5, 3042.5,
   3047.5, 3052.5, 3057.5, 3062.5, 3067.5, 3072.5, 3077.5, 3082.5, 3087.5, 3092.5, 3097.5, 3102.5, 3107.5, 3112.5, 3117.5, 3122.5,
   3127.5, 3132.5, 3137.5, 3142.5, 3147.5, 3152.5, 3157.5, 3162.5, 3167.5, 3172.5, 3177.5, 3182.5, 3187.5, 3192.5, 3197.5, 3202.5,
   3207.5, 3212.5, 3217.5, 3222.5, 3227.5, 3232.5, 3237.5, 3242.5, 3247.5, 3252.5, 3257.5, 3262.5, 3267.5, 3272.5, 3277.5, 3282.5,
   3287.5, 3292.5, 3297.5, 3302.5, 3307.5, 3312.5, 3317.5, 3322.5, 3327.5, 3332.5, 3337.5, 3342.5, 3347.5, 3352.5, 3357.5, 3362.5,
   3367.5, 3372.5, 3377.5, 3382.5, 3387.5, 3392.5, 3397.5, 3402.5, 3407.5, 3412.5, 3417.5, 3422.5, 3427.5, 3432.5, 3437.5, 3442.5,
   3447.5, 3452.5, 3457.5, 3462.5, 3467.5, 3472.5, 3477.5, 3482.5, 3487.5, 3492.5, 3497.5, 3502.5, 3507.5, 3512.5, 3517.5, 3522.5,
   3527.5, 3532.5, 3537.5, 3542.5, 3547.5, 3552.5, 3557.5, 3562.5, 3567.5, 3572.5, 3577.5, 3582.5, 3587.5, 3592.5, 3597.5, 3602.5,
   3607.5, 3612.5, 3617.5, 3622.5, 3627.5, 3632.5, 3637.5, 3642.5, 3647.5, 3652.5, 3657.5, 3662.5, 3667.5, 3672.5, 3677.5, 3682.5,
   3687.5, 3692.5, 3697.5, 3702.5, 3707.5, 3712.5, 3717.5, 3722.5, 3727.5, 3732.5, 3737.5, 3742.5, 3747.5, 3752.5, 3757.5, 3762.5,
   3767.5, 3772.5, 3777.5, 3782.5, 3787.5, 3792.5, 3797.5, 3802.5, 3807.5, 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5,
   3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5, 3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5,
   3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5, 3977.5, 3982.5, 3987.5, 3992.5, 3997.5 };
   Double_t data_2018_fy3008[240] = { 396.1222, 404.2611, 436.0633, 478.7238, 489.3964, 419.7922, 472.1476, 477.0659, 394.2331, 471.9424, 477.6274, 463.4297, 426.246, 466.6056, 450.3722, 434.658, 442.8635,
   450.5842, 481.3265, 488.2132, 450.7737, 479.7427, 442.64, 400.7788, 454.3422, 490.2966, 439.2934, 586.6873, 525.6765, 565.2302, 602.1807, 733.7135, 775.2964,
   932.7949, 990.3484, 1167.456, 1153.892, 1128.863, 934.3226, 917.8173, 733.9103, 652.1993, 594.2838, 490.2206, 385.5086, 427.7598, 372.8051, 354.6057, 346.7777,
   367.0356, 384.5406, 367.3019, 357.4474, 321.5961, 340.7038, 331.3747, 358.1028, 330.977, 365.3666, 288.3791, 343.0771, 364.609, 322.4261, 306.968, 356.1502,
   320.1126, 278.8021, 280.3177, 299.9594, 326.3831, 323.2367, 244.2032, 291.8819, 275.1497, 240.6877, 294.0201, 264.3264, 292.8421, 301.4224, 277.9429, 203.9634,
   277.8249, 304.1524, 265.3647, 282.4017, 279.1247, 275.2354, 273.0992, 260.2324, 232.7125, 243.7345, 278.8445, 257.5946, 247.8777, 263.3094, 270.1425, 236.0675,
   237.7566, 195.6519, 208.6214, 253.4863, 226.06, 231.652, 227.9309, 230.5643, 261.6027, 217.9837, 194.2267, 233.3838, 210.1132, 219.7242, 206.8022, 245.2663,
   207.5096, 196.4507, 182.2727, 205.9155, 248.2343, 238.3021, 272.5025, 265.0042, 328.6854, 361.4874, 343.3666, 257.3746, 242.2368, 244.0919, 224.9021, 210.7448,
   248.0351, 187.7646, 144.552, 178.8183, 177.1457, 164.2912, 164.26, 192.5035, 169.9149, 179.1561, 194.5434, 327.6555, 351.9483, 368.7755, 294.5025, 201.6738,
   179.1048, 178.323, 162.8525, 186.8745, 248.8677, 270.0483, 311.3086, 246.8536, 208.5129, 165.1683, 135.1107, 142.3751, 150.7088, 115.6847, 149.5357, 161.848,
   144.2978, 178.6983, 159.2192, 166.9665, 188.058, 160.1129, 164.1287, 164.1614, 153.969, 156.4329, 133.5011, 128.1683, 143.4085, 115.5506, 114.5251, 92.82025,
   73.13053, 113.081, 112.4821, 110.508, 110.6484, 96.97803, 117.092, 71.37672, 109.2257, 87.16418, 94.90473, 105.8127, 100.9093, 68.61809, 87.00066, 109.8847,
   101.9993, 82.87618, 93.04337, 73.07001, 102.3476, 93.809, 87.7196, 73.33413, 85.94679, 96.58602, 78.43806, 68.44831, 67.69683, 57.87747, 61.69443, 55.9682,
   86.75523, 64.31485, 59.90376, 100.9477, 47.62169, 97.66225, 70.12305, 76.81479, 66.03276, 66.7252, 73.11337, 79.52008, 80.15884, 58.56697, 66.01115, 30.5113,
   65.5241, 72.4097, 55.3882, 55.41194, 51.46348, 70.89522, 46.59363, 68.90752, 52.31983, 67.27249, 66.20672, 45.49772, 65.40767, 44.50854, 41.96958 };
   Double_t data_2018_felx3008[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fely3008[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   Double_t data_2018_fehx3008[240] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t data_2018_fehy3008[240] = { 35.38039, 35.83787, 36.52282, 37.10762, 37.21248, 35.37893, 36.20382, 37.10228, 34.27452, 36.25976, 36.91582, 36.73775, 35.43657, 36.48255, 35.99056, 35.8422, 36.85617,
   35.70196, 35.15133, 37.523, 35.84252, 35.33305, 35.82238, 35.09525, 35.7042, 37.54699, 36.16005, 38.32388, 37.97558, 37.89123, 38.3631, 41.67127, 43.38883,
   46.49529, 47.30497, 51.06673, 51.03093, 49.98611, 48.63376, 45.82743, 42.89501, 39.64945, 38.88052, 36.241, 32.41118, 33.32498, 33.29578, 31.58409, 32.61898,
   32.05078, 31.79963, 32.2662, 32.04108, 31.72962, 31.00203, 30.35313, 30.12365, 31.0221, 33.69356, 30.76937, 32.11772, 32.20108, 30.54729, 29.0924, 30.18675,
   29.84763, 29.22737, 28.95347, 30.05101, 29.39872, 29.04627, 27.53969, 29.82366, 28.52555, 27.43678, 28.28788, 27.33383, 28.11627, 28.29288, 28.16132, 25.62755,
   27.25668, 27.96434, 27.72621, 28.20377, 26.46257, 28.00971, 27.75314, 26.16364, 26.3101, 25.72721, 26.87769, 26.96918, 25.5172, 26.99004, 28.43463, 26.33607,
   25.87572, 23.61769, 24.9801, 26.3877, 26.4223, 26.37561, 25.78909, 25.92035, 26.18364, 26.24764, 25.17602, 25.52161, 24.41811, 24.78388, 25.1657, 25.21674,
   24.26378, 24.73145, 24.48753, 22.95142, 25.81245, 25.17154, 25.79741, 26.04252, 28.66129, 29.49767, 27.94923, 26.59032, 24.87541, 24.38753, 24.76289, 24.02254,
   23.78528, 22.7949, 19.69079, 23.11299, 21.72928, 22.52102, 20.62281, 22.85316, 21.51539, 22.7984, 23.23241, 27.23561, 28.37122, 28.66411, 26.64815, 22.86231,
   21.99752, 21.89041, 21.46197, 23.58264, 25.27786, 25.09821, 27.40689, 25.12376, 23.64064, 20.70518, 20.76635, 19.11965, 20.34322, 19.09323, 19.33391, 21.07927,
   19.3008, 19.7985, 20.29506, 20.89261, 20.44332, 21.25021, 20.43134, 20.85832, 19.92036, 19.61371, 19.65199, 18.09272, 17.35846, 17.17614, 18.72368, 17.60732,
   16.49551, 17.32454, 17.86729, 18.23479, 16.13013, 16.81375, 16.67709, 15.06126, 16.60211, 17.16599, 17.30128, 17.36611, 17.74771, 15.1218, 15.85699, 16.53293,
   15.78996, 15.7491, 16.09239, 13.98598, 16.48575, 16.5734, 16.44988, 15.1903, 15.06532, 15.68512, 14.83922, 13.93004, 13.76339, 13.37338, 14.38939, 13.58491,
   14.68143, 13.12815, 14.40836, 16.74481, 13.62775, 15.44668, 13.53534, 14.22889, 13.12288, 13.08584, 14.34734, 14.76664, 13.30679, 13.56416, 13.26862, 10.78184,
   13.17032, 13.98844, 11.75074, 12.6063, 12.75398, 13.02638, 12.32415, 14.25917, 12.18799, 12.76168, 12.75122, 12.28711, 12.92789, 11.77807, 11.5682 };
   grae = new TGraphAsymmErrors(240,data_2018_fx3008,data_2018_fy3008,data_2018_felx3008,data_2018_fehx3008,data_2018_fely3008,data_2018_fehy3008);
   grae->SetName("data_2018");
   grae->SetTitle("Histogram of dh_2018_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(2);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_data_20183008 = new TH1F("Graph_data_20183008","Histogram of dh_2018_plot__Jpsi_M",240,2680,4120);
   Graph_data_20183008->SetMinimum(17.75651);
   Graph_data_20183008->SetMaximum(1338.402);
   Graph_data_20183008->SetDirectory(nullptr);
   Graph_data_20183008->SetStats(0);
   Graph_data_20183008->SetLineWidth(2);
   Graph_data_20183008->SetMarkerStyle(20);
   Graph_data_20183008->GetXaxis()->SetNdivisions(505);
   Graph_data_20183008->GetXaxis()->SetLabelFont(132);
   Graph_data_20183008->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_20183008->GetXaxis()->SetLabelSize(0.06);
   Graph_data_20183008->GetXaxis()->SetTitleSize(0.072);
   Graph_data_20183008->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_20183008->GetXaxis()->SetTitleFont(132);
   Graph_data_20183008->GetYaxis()->SetLabelFont(132);
   Graph_data_20183008->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_20183008->GetYaxis()->SetLabelSize(0.06);
   Graph_data_20183008->GetYaxis()->SetTitleSize(0.072);
   Graph_data_20183008->GetYaxis()->SetTickLength(0.02);
   Graph_data_20183008->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_20183008->GetYaxis()->SetTitleFont(132);
   Graph_data_20183008->GetZaxis()->SetLabelFont(132);
   Graph_data_20183008->GetZaxis()->SetLabelOffset(0.015);
   Graph_data_20183008->GetZaxis()->SetLabelSize(0.06);
   Graph_data_20183008->GetZaxis()->SetTitleSize(0.072);
   Graph_data_20183008->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_20183008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_20183008);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.6,0.88,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_2018","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mod1_2018","Full model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig1_2018","Signal and interference","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg1_2018","Background","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_5592b202dcd0__8 = new TH1D("frame_5592b202dcd0__8","c#bar{c} to #phi#phi",240,2800,4000);
   frame_5592b202dcd0__8->SetBinContent(1,1279.449);
   frame_5592b202dcd0__8->SetMinimum(-6.397243);
   frame_5592b202dcd0__8->SetMaximum(1279.449);
   frame_5592b202dcd0__8->SetEntries(1);
   frame_5592b202dcd0__8->SetDirectory(nullptr);
   frame_5592b202dcd0__8->SetStats(0);
   frame_5592b202dcd0__8->SetLineWidth(2);
   frame_5592b202dcd0__8->SetMarkerStyle(20);
   frame_5592b202dcd0__8->GetXaxis()->SetTitle("#font[132]{#it{M}(}#it{#phi#phi}#font[132]{) [MeV]}");
   frame_5592b202dcd0__8->GetXaxis()->SetNdivisions(505);
   frame_5592b202dcd0__8->GetXaxis()->SetLabelFont(132);
   frame_5592b202dcd0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__8->GetXaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__8->GetXaxis()->SetTitleSize(0.065);
   frame_5592b202dcd0__8->GetXaxis()->SetTitleOffset(1);
   frame_5592b202dcd0__8->GetXaxis()->SetTitleFont(12);
   frame_5592b202dcd0__8->GetYaxis()->SetTitle("Yields / (5 MeV)");
   frame_5592b202dcd0__8->GetYaxis()->SetLabelFont(132);
   frame_5592b202dcd0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_5592b202dcd0__8->GetYaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__8->GetYaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__8->GetYaxis()->SetTickLength(0.02);
   frame_5592b202dcd0__8->GetYaxis()->SetTitleOffset(0.95);
   frame_5592b202dcd0__8->GetYaxis()->SetTitleFont(132);
   frame_5592b202dcd0__8->GetZaxis()->SetLabelFont(132);
   frame_5592b202dcd0__8->GetZaxis()->SetLabelOffset(0.015);
   frame_5592b202dcd0__8->GetZaxis()->SetLabelSize(0.06);
   frame_5592b202dcd0__8->GetZaxis()->SetTitleSize(0.072);
   frame_5592b202dcd0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_5592b202dcd0__8->GetZaxis()->SetTitleFont(132);
   frame_5592b202dcd0__8->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.4,0.9,"LHCb 2018");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.84,"2.2 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.29,0.85,"#it{#eta}_{#it{c}}(1#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.48,"#it{#chi}_{#it{c}0}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.61,0.48,"#it{#chi}_{#it{c}1}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.66,0.47,"#it{#chi}_{#it{c}2}");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.38,"#it{#eta}_{#it{c}}(2#it{S})");
   tex->SetNDC();
   tex->SetTextAlign(13);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1__3->Modified();
   c1->cd();
   c1->Modified();
   c1->SetSelected(c1);
}

